Alp\"oge's counterexample to the JC, Economic Stabilization, and Zhao's Vanishing Conjecture

In this paper, we apply stabilization techniques which are economic in the number of added dimensions to a slightly tweaked version of Alp\"oge's counterexample to JC(3) and JC(3,7). The first idea which lead to more economic stabilization is to bypass the degree 3 reduction of Bass, Connell and Wright in the construction of a counterexample to HJC(n). We construct counterexamples to HJC(15), VC(28), and HVC(30). On the other hand, we will perform degree 3 reduction after all to obtain counterexamples of low degree. We construct counterexamples to JC(12,3), HJC(18,3), VC(34,4), and HVC(36,4). As an encore, we construct a cubic-linear counterexample to the Jacobian Conjecture in dimension 90. All presented counterexamples to the Jacobian Conjecture (Vanishing Conjecture) are over the (Gaussian) integers.

==> anc/section1.mac <==
/* [wxMaxima: input   start ] */
/* To be included in introduction */;
/* [wxMaxima: input   end   ] */


/* [wxMaxima: input   start ] */
/* Alpöge's counterexample to JC3 */
F: [(1+x1*x2)^3*x3 + x2^2*(1+x1*x2)*(4+3*x1*x2),x2+3*x1*(1+x1*x2)^2*x3+3*x1*x2^2*(4+3*x1*x2), 2*x1 - 3*x1^2*x2 -x1^3*x3];
/* Alpöge's counterexample multiplies volume by 2 and flips orientation. */
expand(determinant(jacobian(F,[x1,x2,x3])));
/* [wxMaxima: input   end   ] */


/* [wxMaxima: input   start ] */
/* Tweak of Alpöge's counterexample whose linear part is the identity map */
/* therefore volume- and orientation-preserving */
v: (1+2*x1*x2);
G: [x1 - 3*x1^2*x2 - x1^3*x3, 3*v^2*x1*x3 + (9*v^2-6*v-2)*x2,  v^3*x3 + (6*v^2+2*v)*x2^2];
ratsimp(G - subst([x2=2*x2,x3=2*x3],1/2*[F[3],F[2],F[1]]));
/* [wxMaxima: input   end   ] */


/* [wxMaxima: input   start ] */
/* Collision points on first axis, checked by substitution */
SF1: solve([F[1]=t,F[2]=0,F[3]=0],[x1,x2,x3]); makelist(ratsimp(subst(SF1[i],F)),i,1,length(SF1)); 
/* Alpöge's collision point */
SFa: subst(t=-1/4,SF1); makelist(subst(SFa[i],F),i,1,length(SFa)); 
/* Alternative collision point, with the shared last coordinate of two preimages integral, namely 26 */
SFb: subst(t=-1,SF1); makelist(subst(SFb[i],F),i,1,length(SFb));

/* [wxMaxima: input   end   ] */


/* [wxMaxima: input   start ] */
/* Corresponding collision points of G (third axis), checked by substitution */
SG1: solve([G[1]=0,G[2]=0,G[3]=1/2*t],[x1,x2,x3]); makelist(ratsimp(subst(SG1[i],G)),i,1,length(SG1)); 
/* Alpöge's collision point */
SGa: subst(t=-1/4,SG1); makelist(subst(SGa[i],G),i,1,length(SGa)); 
/* Alternative collision point, with the shared last coordinate of two preimages integral, namely 13 */
SGb: subst(t=-1,SG1); makelist(subst(SGb[i],G),i,1,length(SGb));

/* [wxMaxima: input   end   ] */


/* [wxMaxima: input   start ] */
/* Collision points on second axis, checked by substitution */
SF2: solve([F[1]=0,F[2]=t,F[3]=0],[x1,x2,x3]); makelist(ratsimp(subst(SF2[i],F)),i,1,length(SF2));
/* Collision point with three integral preimages */
SFc: subst(t=-2,SF2); makelist(subst(SFc[i],F),i,1,length(SFc));
/*Another collision point with three integral preimages */
SFd: subst(t=2,SF2); makelist(subst(SFd[i],F),i,1,length(SFd));
/* [wxMaxima: input   end   ] */


/* [wxMaxima: input   start ] */
/* Corresponding collision points of G (second axis), checked by substitution */
SG2: solve([G[1]=0,G[2]=t/2,G[3]=0],[x1,x2,x3]); makelist(ratsimp(subst(SG2[i],G)),i,1,length(SG2));
/* Collision point with two integral preimages */
SGc: subst(t=-2,SG2); makelist(subst(SGc[i],G),i,1,length(SGc));
/*Another collision point with two integral preimages */
SGd: subst(t=2,SG2); makelist(subst(SGd[i],G),i,1,length(SGd));
/* [wxMaxima: input   end   ] */





==> anc/section2a.mac <==
/* [wxMaxima: input   start ] */
id_x(n) := makelist(concat(x,i), i, 1, n);
subst_mulpow_t(F,n,d) := block(s, s: id_x(n), expand(subst(makelist(s[i]=t^d*s[i],i,1,n),F)));
deg_xt(f,n) := hipow(subst_mulpow_t(f,n,1),t);
hmg_part_xt(f,n,d) :=  ratsimp(t^d*subst_mulpow_t(coeff(subst_mulpow_t(f,n,1),t,d),n,-1));
subst_x(P,F) := makelist(subst(makelist(concat(x,i)=P[j][i],i,1,length(P[j])),F),j,1,length(P));
/* [wxMaxima: input   end   ] */


/* [wxMaxima: input   start ] */
/* Counterexample of JC3 with collision point */
v: (1+2*x1*x2);
F: [x1 - 3*x1^2*x2 - x1^3*x3, 
    3*v^2*x1*x3 + (9*v^2-6*v-2)*x2,  
    v^3*x3 + (6*v^2+2*v)*x2^2];
expand(determinant(jacobian(F, id_x(3))));
P: [[0,1,-8], [-1,1,4]];
subst_x(P,F);
/* [wxMaxima: input   end   ] */


/* [wxMaxima: input   start ] */
determinant(jacobian(F,id_x(3)));
/* [wxMaxima: input   end   ] */


/* [wxMaxima: input   start ] */
/* reduce the degree of a polynomial f with a new component */
/* the leading homogeneous part of f must be divisible by t ^ (deg(f) - d) */
reduce_degree(f, n, d) := block([degf, g, h],
    
    /* degree of f in x1, x2, ..., xn, t */
    degf: deg_xt(f,n),
    
    /* if f has already degree ≤ d, then there is nothing to do */
    if degf <= d then return([f, 0]),

    /* for new component, take leading homogeneous part, */
    /* divide by t^(d-degf) and add new variable */
    h: ratsimp(hmg_part_xt(f, n, degf) / t^(degf - d)) + concat(x, n+1),
    
    /* reduce degree of f with h */
    g: expand(f - h *  t^(degf - d)),

    /* return reduced polynomial and new component */
    [g, h]
  );
/* [wxMaxima: input   end   ] */


/* [wxMaxima: input   start ] */
/* Make all components of F of degree at most d */
reduce_map(F, d) := block([n, G, m, res],

    n : length(F),
    m : n,
    
    /* substitute x = t^(d-2) * x in F / t^(d-2) */
    G: subst_mulpow_t(F / t^(d-2), n, d-2),

    /* iterate over the current components of G */
    for i : 1 thru n do (
        /* repeat reducing the degree until G[i] has the right degree */
        res: reduce_degree(G[i], m, d),
        while res[2] # 0 do (
            G[i] : res[1],
            G : endcons(res[2], G),
            m: m + 1,
            res: reduce_degree(G[i], m, d)
        )
    ),

    /* return reduced map */
    G
);
/* [wxMaxima: input   end   ] */


/* [wxMaxima: input   start ] */
/* Make an unipotent map from F of degree deg(F) with n + sum_i max(deg(F_i) - 2, 0) components */
/* Make a unipotent homogeneous map from F of degree deg(F) with n + sum_i max(deg(F_i) - 2, 0) + 1 components */
make_unipotent(F, P, hmg) := block([n, d, G, m, Q, q, i, j],
    
    n: length(F),
    /* Test if linear part is the identity map */
    if not ratsimp(subst(t=0, subst_mulpow_t(F / t, n, 1))) = id_x(n) then
        error("Linear part is not the identity map!"),
    
    /* perform unipotent reduction */
    d: apply(max, makelist(deg_xt(F[i], n), i, 1, n)),
    G: reduce_map(F, d),
    m: length(G),    
    
    /* Compute points */
    Q: [],
    for j: 1 thru length(P) do (
        q: P[j]/t^(d-2),
        for i: n+1 thru m do
            q: append(q, subst_x([q], [concat(x,i)-G[i]])[1]),
        q: subst(t=t^(-1/(d-1)),q/t),
        if hmg then q: endcons(1, q),
        Q: endcons(q,Q)
    ),
    
    /* return unipotent map */
    if hmg then
        [subst(t=concat(x,length(G) + 1), endcons(t,G)), Q]
    else
        [subst(t=1, G), Q]
  
);

/* [wxMaxima: input   end   ] */


/* [wxMaxima: input   start ] */
res: make_unipotent(F, P, false)$ G: res[1]; Q: res[2];
/* [wxMaxima: input   end   ] */


/* [wxMaxima: input   start ] */
expand(determinant(jacobian(id_x(14) + t * (G - id_x(14)), id_x(14))));
subst_x(Q, id_x(14) + t^(-1) * (G - id_x(14)));
/* [wxMaxima: input   end   ] */


/* [wxMaxima: input   start ] */
res: make_unipotent(F, P, true)$ G_h: res[1]; Q_h: res[2];
/* [wxMaxima: input   end   ] */


/* [wxMaxima: input   start ] */
expand(determinant(jacobian(id_x(15) + t * (G_h - id_x(15)), id_x(15))));
subst_x(Q_h, id_x(15) + t^(-1) * (G_h - id_x(15)));
/* [wxMaxima: input   end   ] */





==> anc/section2b.mac <==
/* [wxMaxima: input   start ] */
id_x(n) := makelist(concat(x,i), i, 1, n);
subst_mulpow_t(F,n,d) := block([s], s: id_x(n), expand(subst(makelist(s[i]=t^d*s[i],i,1,n),F)));
deg_xt(f,n) := hipow(subst_mulpow_t(f,n,1),t);
hmg_part_xt(f,n,d) :=  ratsimp(t^d*subst_mulpow_t(coeff(subst_mulpow_t(f,n,1),t,d),n,-1));
subst_x(P,F) := makelist(subst(makelist(concat(x,i)=P[j][i],i,1,length(P[j])),F),j,1,length(P));
/* [wxMaxima: input   end   ] */


/* [wxMaxima: input   start ] */
/* Counterexample of JC4 with collision point */
v: (1+2*x1*x2);
F: [x1 - 3*x1^2*x2 - x1^3*x3, 
    3*v^2*x1*x3 + (9*v^2-6*v-2)*x2,  
    v^3*x3 + (6*v^2+2*v)*x2^2,
    x4 + x2^3];
F[3]: expand(F[3] + 8*F[1]*F[4]);
expand(determinant(jacobian(F, id_x(4))));
P: [[0,t^0,-8*t^0,-t^0], [-t^(-0),t^0,4*t^0,-t^0]];
subst_x(P,F);
/* [wxMaxima: input   end   ] */


/* [wxMaxima: input   start ] */
/* reduce the degree of a polynomial f with a new component */
/* the leading homogeneous part of f must be divisible by t ^ (deg(f) - d) */
reduce_degree(f, n, d) := block([degf, g, h],
    
    /* degree of f in x1, x2, ..., xn, t */
    degf: deg_xt(f,n),
    
    /* if f has already degree ≤ d, then there is nothing to do */
    if degf <= d then return([f, 0]),

    /* for new component, take leading homogeneous part, */
    /* divide by t^(d-degf) and add new variable */
    h: ratsimp(hmg_part_xt(f, n, degf) / t^(degf - d)) + concat(x, n+1),
    
    /* reduce degree of f with h */
    g: expand(f - h *  t^(degf - d)),

    /* return reduced polynomial and new component */
    [g, h]
  );
/* [wxMaxima: input   end   ] */


/* [wxMaxima: input   start ] */
/* Make all components of F of degree at most d */
reduce_map(F, d) := block([n, G, m, res],

    n : length(F),
    m : n,
    
    /* substitute x = t^(d-2) * x in F / t^(d-2) */
    G: subst_mulpow_t(F / t^(d-2), n, d-2),

    /* iterate over the current components of G */
    for i : 1 thru n do (
        /* repeat reducing the degree until G[i] has the right degree */
        res: reduce_degree(G[i], m, d),
        while res[2] # 0 do (
            G[i] : res[1],
            G : endcons(res[2], G),
            m: m + 1,
            res: reduce_degree(G[i], m, d)
        )
    ),

    /* return reduced map */
    G
);
/* [wxMaxima: input   end   ] */


/* [wxMaxima: input   start ] */
/* Make an unipotent map from F of degree deg(F) with n + sum_i max(deg(F_i) - 2, 0) components */
/* Make a unipotent homogeneous map from F of degree deg(F) with n + sum_i max(deg(F_i) - 2, 0) + 1 components */
make_unipotent(F, P, hmg) := block([n, d, G, m, Q, q, i, j],
    
    n: length(F),
    /* Test if linear part is the identity map */
    if not ratsimp(subst(t=0, subst_mulpow_t(F / t, n, 1))) = id_x(n) then
        error("Linear part is not the identity map!"),
    
    /* perform unipotent reduction */
    d: apply(max, makelist(deg_xt(F[i], n), i, 1, n)),
    G: reduce_map(F, d),
    m: length(G),    
    
    /* Compute points */
    Q: [],
    for j: 1 thru length(P) do (
        q: P[j]/t^(d-2),
        for i: n+1 thru m do
            q: append(q, subst_x([q], [concat(x,i)-G[i]])[1]),
        q: subst(t=t^(-1/(d-1)),q/t),
        if hmg then q: endcons(1, q),
        Q: endcons(q,Q)
    ),
    
    /* return unipotent map */
    if hmg then
        [subst(t=concat(x,length(G)+1), endcons(t,G)), Q]
    else
        [subst(t=1, G), Q]
  
);

/* [wxMaxima: input   end   ] */


/* [wxMaxima: input   start ] */
res: make_unipotent(F, P, false)$ G: res[1]; Q: res[2];
/* [wxMaxima: input   end   ] */


/* [wxMaxima: input   start ] */
expand(determinant(jacobian(id_x(14) + t * (G - id_x(14)), id_x(14))));
subst_x(Q, id_x(14) + t^(-1) * (G - id_x(14)));
/* [wxMaxima: input   end   ] */


/* [wxMaxima: input   start ] */
res: make_unipotent(F, P, true)$ G_h: res[1]; Q_h: res[2];
/* [wxMaxima: input   end   ] */


/* [wxMaxima: input   start ] */
expand(determinant(jacobian(id_x(15) + t * (G_h - id_x(15)), id_x(15))));
subst_x(Q_h, id_x(15) + t^(-1) * (G_h - id_x(15)));
/* [wxMaxima: input   end   ] */





==> anc/section2c.mac <==
/* [wxMaxima: input   start ] */
id_x(n) := makelist(concat(x,i), i, 1, n);
subst_mulpow_t(F,n,d) := block(s, s: id_x(n), expand(subst(makelist(s[i]=t^d*s[i],i,1,n),F)));
deg_xt(f,n) := hipow(subst_mulpow_t(f,n,1),t);
hmg_part_xt(f,n,d) :=  ratsimp(t^d*subst_mulpow_t(coeff(subst_mulpow_t(f,n,1),t,d),n,-1));
subst_x(P,F) := makelist(subst(makelist(concat(x,i)=P[j][i],i,1,length(P[j])),F),j,1,length(P));
/* [wxMaxima: input   end   ] */


/* [wxMaxima: input   start ] */
/* Counterexample of JC5 with collision point */
v: (1+2*x1*x2);
F: [x1 - 3*x1^2*x2 - x1^3*x3, 
    3*v^2*x1*x3 + (9*v^2-6*v-2)*x2,  
    v^3*x3 + (6*v^2+2*v)*x2^2,
    x4 + x2^3, x5 + x2^2];
F[2]: expand(F[2] + 12*F[1]*F[5]);
F[3]: expand(F[3] + 8*F[1]*F[4]);
expand(determinant(jacobian(F, id_x(5))));
P: [[0,1,-8,-1,-1], [-1,1,4,-1,-1]];
subst_x(P,F);
/* [wxMaxima: input   end   ] */


/* [wxMaxima: input   start ] */
/* reduce the degree of a polynomial f with a new component */
/* the leading homogeneous part of f must be divisible by t ^ (deg(f) - d) */
reduce_degree(f, n, d) := block([degf, g, h],
    
    /* degree of f in x1, x2, ..., xn, t */
    degf: deg_xt(f,n),
    
    /* if f has already degree ≤ d, then there is nothing to do */
    if degf <= d then return([f, 0]),

    /* for new component, take leading homogeneous part, */
    /* divide by t^(d-degf) and add new variable */
    h: ratsimp(hmg_part_xt(f, n, degf) / t^(degf - d)) + concat(x, n+1),
    
    /* reduce degree of f with h */
    g: expand(f - h *  t^(degf - d)),

    /* return reduced polynomial and new component */
    [g, h]
  );
/* [wxMaxima: input   end   ] */


/* [wxMaxima: input   start ] */
/* Make all components of F of degree at most d */
reduce_map(F, d) := block([n, G, m, res],

    n : length(F),
    m : n,
    
    /* substitute x = t^(d-2) * x in F / t^(d-2) */
    G: subst_mulpow_t(F / t^(d-2), n, d-2),

    /* iterate over the current components of G */
    for i : 1 thru n do (
        /* repeat reducing the degree until G[i] has the right degree */
        res: reduce_degree(G[i], m, d),
        while res[2] # 0 do (
            G[i] : res[1],
            G : endcons(res[2], G),
            m: m + 1,
            res: reduce_degree(G[i], m, d)
        )
    ),

    /* return reduced map */
    G
);
/* [wxMaxima: input   end   ] */


/* [wxMaxima: input   start ] */
/* Make an unipotent map from F of degree deg(F) with n + sum_i max(deg(F_i) - 2, 0) components */
/* Make a unipotent homogeneous map from F of degree deg(F) with n + sum_i max(deg(F_i) - 2, 0) + 1 components */
make_unipotent(F, P, hmg) := block([n, d, G, m, Q, q, i, j],
    
    n: length(F),
    /* Test if linear part is the identity map */
    if not ratsimp(subst(t=0, subst_mulpow_t(F / t, n, 1))) = id_x(n) then
        error("Linear part is not the identity map!"),
    
    /* perform unipotent reduction */
    d: apply(max, makelist(deg_xt(F[i], n), i, 1, n)),
    G: reduce_map(F, d),
    m: length(G),    
    
    /* Compute points */
    Q: [],
    for j: 1 thru length(P) do (
        q: P[j]/t^(d-2),
        for i: n+1 thru m do
            q: append(q, subst_x([q], [concat(x,i)-G[i]])[1]),
        q: subst(t=t^(-1/(d-1)),q/t),
        if hmg then q: endcons(1, q),
        Q: endcons(q,Q)
    ),
    
    /* return unipotent map */
    if hmg then
        [subst(t=concat(x,length(G) + 1), endcons(t,G)), Q]
    else
        [subst(t=1, G), Q]
  
);

/* [wxMaxima: input   end   ] */


/* [wxMaxima: input   start ] */
res: make_unipotent(F, P, false)$ G: res[1]; Q: res[2];
/* [wxMaxima: input   end   ] */


/* [wxMaxima: input   start ] */
expand(determinant(jacobian(id_x(14) + t * (G - id_x(14)), id_x(14))));
subst_x(Q, id_x(14) + t^(-1) * (G - id_x(14)));
/* [wxMaxima: input   end   ] */


/* [wxMaxima: input   start ] */
res: make_unipotent(F, P, true)$ G_h: res[1]; Q_h: res[2];
/* [wxMaxima: input   end   ] */


/* [wxMaxima: input   start ] */
expand(determinant(jacobian(id_x(15) + t * (G_h - id_x(15)), id_x(15))));
subst_x(Q_h, id_x(15) + t^(-1) * (G_h - id_x(15)));
/* [wxMaxima: input   end   ] */





==> anc/section2d.mac <==
/* [wxMaxima: input   start ] */
id_x(n) := makelist(concat(x,i), i, 1, n);
subst_mulpow_t(F,n,d) := block(s, s: id_x(n), expand(subst(makelist(s[i]=t^d*s[i],i,1,n),F)));
deg_xt(f,n) := hipow(subst_mulpow_t(f,n,1),t);
hmg_part_xt(f,n,d) :=  ratsimp(t^d*subst_mulpow_t(coeff(subst_mulpow_t(f,n,1),t,d),n,-1));
subst_x(P,F) := makelist(subst(makelist(concat(x,i)=P[j][i],i,1,length(P[j])),F),j,1,length(P));
/* [wxMaxima: input   end   ] */


/* [wxMaxima: input   start ] */
/* Counterexample of JC8 with collision point */
v: (1+2*x1*x2);
F: [x1 - 3*x1^2*x2 - x1^3*x3, 
    3*v^2*x1*x3 + (9*v^2-6*v-2)*x2,  
    v^3*x3 + (6*v^2+2*v)*x2^2,
    x4 + x1^2*x3 + 3*x1*x3, x5 + x2^3, x6 + x2^2, x7 + x1*x5, x8 + x1*x6];
F[2]: expand(F[2] + 12*F[1]*F[6] + 12*F[4]*F[8]);
F[3]: expand(F[3] + 8*F[1]*F[5] - 12*F[4]*F[6]+ 8*F[4]*F[7]);
expand(determinant(jacobian(F, id_x(8))));
P: [[0,1,-8,0,-1,-1,0,0], [-1,1,4,8,-1,-1,-1,-1]];
subst_x(P,F);
/* [wxMaxima: input   end   ] */


/* [wxMaxima: input   start ] */
/* reduce the degree of a polynomial f with a new component */
/* the leading homogeneous part of f must be divisible by t ^ (deg(f) - d) */
reduce_degree(f, n, d) := block([degf, g, h],
    
    /* degree of f in x1, x2, ..., xn, t */
    degf: deg_xt(f,n),
    
    /* if f has already degree ≤ d, then there is nothing to do */
    if degf <= d then return([f, 0]),

    /* for new component, take leading homogeneous part, */
    /* divide by t^(d-degf) and add new variable */
    h: ratsimp(hmg_part_xt(f, n, degf) / t^(degf - d)) + concat(x, n+1),
    
    /* reduce degree of f with h */
    g: expand(f - h *  t^(degf - d)),

    /* return reduced polynomial and new component */
    [g, h]
  );
/* [wxMaxima: input   end   ] */


/* [wxMaxima: input   start ] */
/* Make all components of F of degree at most d */
reduce_map(F, d) := block([n, G, m, res],

    n : length(F),
    m : n,
    
    /* substitute x = t^(d-2) * x in F / t^(d-2) */
    G: subst_mulpow_t(F / t^(d-2), n, d-2),

    /* iterate over the current components of G */
    for i : 1 thru n do (
        /* repeat reducing the degree until G[i] has the right degree */
        res: reduce_degree(G[i], m, d),
        while res[2] # 0 do (
            G[i] : res[1],
            G : endcons(res[2], G),
            m: m + 1,
            res: reduce_degree(G[i], m, d)
        )
    ),

    /* return reduced map */
    G
);
/* [wxMaxima: input   end   ] */


/* [wxMaxima: input   start ] */
/* Make an unipotent map from F of degree deg(F) with n + sum_i max(deg(F_i) - 2, 0) components */
/* Make a unipotent homogeneous map from F of degree deg(F) with n + sum_i max(deg(F_i) - 2, 0) + 1 components */
make_unipotent(F, P, hmg) := block([n, d, G, m, Q, q],
    
    n: length(F),
    /* Test if linear part is the identity map */
    if not ratsimp(subst(t=0, subst_mulpow_t(F / t, n, 1))) = id_x(n) then
        error("Linear part is not the identity map!"),
    
    /* perform unipotent reduction */
    d: apply(max, makelist(deg_xt(F[i], n), i, 1, n)),
    G: reduce_map(F, d),
    m: length(G),    
    
    /* Compute points */
    Q: [],
    for j: 1 thru length(P) do (
        q: P[j]/t^(d-2),
        for i: n+1 thru m do
            q: append(q, subst_x([q], [concat(x,i)-G[i]])[1]),
        q: subst(t=t^(-1/(d-1)),q/t),
        if hmg then q: endcons(1, q),
        Q: endcons(q,Q)
    ),
    
    /* return unipotent map */
    if hmg then
        [subst(t=concat(x,length(G) + 1), endcons(t,G)), Q]
    else
        [subst(t=1, G), Q]
  
);

/* [wxMaxima: input   end   ] */


/* [wxMaxima: input   start ] */
res: make_unipotent(F, P, false)$ G: res[1]; Q: res[2];
/* [wxMaxima: input   end   ] */


/* [wxMaxima: input   start ] */
expand(determinant(jacobian(id_x(16) + t * (G - id_x(16)), id_x(16))));
subst_x(Q, id_x(16) + t^(-1) * (G - id_x(16)));
/* [wxMaxima: input   end   ] */


/* [wxMaxima: input   start ] */
res: make_unipotent(F, P, true)$ G_h: res[1]; Q_h: res[2];
/* [wxMaxima: input   end   ] */


/* [wxMaxima: input   start ] */
expand(determinant(jacobian(id_x(17) + t * (G_h - id_x(17)), id_x(17))));
subst_x(Q_h, id_x(17) + t^(-1) * (G_h - id_x(17)));
/* [wxMaxima: input   end   ] */





==> anc/section3a.mac <==
/* [wxMaxima: input   start ] */
id_x(n) := makelist(concat(x,i), i, 1, n);
id_y(n) := makelist(concat(y,i), i, 1, n);
id_xy(n) := append(id_x(n),id_y(n));
grad(f,n) := append(makelist(diff(f,concat(x,i)),i,1,n),makelist(diff(f,concat(y,i)),i,1,n));
subst_xy(P,a,b,F) := makelist(factor(subst(
        append(makelist(concat(x,i)=a*P[j][i],i,1,length(P[j])),makelist(concat(y,i)=b*P[j][i],i,1,length(P[j]))),
        F)),j,1,length(P));
/* [wxMaxima: input   end   ] */


/* [wxMaxima: input   start ] */
F: expand((t-1)*id_x(14) + 
    [x1-x5,-x9+3·x1·x3+x2,x3+8·x2^2-x14,
    x4-x1^3·x3,x5-x4-3·x1^2·x2,x6+12·x1^3·x2^2·x3,
    x7-x6+36·x1^2·x2^3,x8-x7+12·x1^2·x2·x3,
    x9-x8+24·x1·x2^2,8·x1^3·x2^3·x3+x10,
    24·x1^2·x2^4+x11-x10,12·x1^2·x2^2·x3+x12-x11,
    28·x1·x2^3+x13-x12,6·x1·x2·x3+x14-x13]);
P: [[0,t,-8·t,0,0,0,0,0,0,0,0,0,0,0],
      [-t,t,4·t,-4·t^3,-t^2,48·t^5,12·t^4,-36·t^3,-12·t^2,
        32·t^6,8·t^5,-40·t^4,-12·t^3,12·t^2]];
/* [wxMaxima: input   end   ] */


/* [wxMaxima: input   start ] */
g: sum((concat(x,j)-%i*concat(y,j))*subst(makelist(concat(x,i)=concat(x,i)+%i*concat(y,i),i,1,length(F)),F[j]),j,1,length(F));
/* [wxMaxima: input   end   ] */


/* [wxMaxima: input   start ] */
G: grad(g,length(F))$ subst_xy(P,1/2,-%i/2,G);
/* [wxMaxima: input   end   ] */


/* [wxMaxima: input   start ] */
h: sum((concat(x,j)-%i*concat(y,j))*subst(makelist(concat(x,i)=concat(x,i)+%i*concat(y,i),i,1,length(F)),F[j]-concat(x,j)),j,1,length(F));
/* [wxMaxima: input   end   ] */


/* [wxMaxima: input   start ] */
expand(g - h - lsum(j^2,j,id_xy(length(F))));
/* [wxMaxima: input   end   ] */


/* [wxMaxima: input   start ] */
F_h: expand((t-1)*id_x(15) + 
    [x1-x15^6·x5,-(x15^6·x9)+3·x1·x15^5·x3+x2,x3+8·x15^5·x2^2-x14·x15^6,
    x4-x1^3·x15^3·x3,x5-x15^6·x4-3·x1^2·x15^4·x2,x6+12·x1^3·x15·x2^2·x3,
    x7-x15^6·x6+36·x1^2·x15^2·x2^3,x8-x15^6·x7+12·x1^2·x15^3·x2·x3,
    x9-x15^6·x8+24·x1·x15^4·x2^2,8·x1^3·x2^3·x3+x10,
    24·x1^2·x15·x2^4-x10·x15^6+x11,12·x1^2·x15^2·x2^2·x3-x11·x15^6+x12,
    28·x1·x15^3·x2^3-x12·x15^6+x13,6·x1·x15^4·x2·x3-x13·x15^6+x14,x15]);
P_h: [[0,t,-8·t,0,0,0,0,0,0,0,0,0,0,0,1],
          [-t,t,4·t,-4·t^3,-t^2,48·t^5,12·t^4,-36·t^3,-12·t^2,
            32·t^6,8·t^5,-40·t^4,-12·t^3,12·t^2,1]];
/* [wxMaxima: input   end   ] */


/* [wxMaxima: input   start ] */
g_h: sum((concat(x,j)-%i*concat(y,j))*subst(makelist(concat(x,i)=concat(x,i)+%i*concat(y,i),i,1,length(F_h)),F_h[j]),j,1,length(F_h));
/* [wxMaxima: input   end   ] */


/* [wxMaxima: input   start ] */
G_h: grad(g_h,length(F_h))$ subst_xy(P_h,1/2,-%i/2,G_h);
/* [wxMaxima: input   end   ] */


/* [wxMaxima: input   start ] */
h_h: sum((concat(x,j)-%i*concat(y,j))*subst(makelist(concat(x,i)=concat(x,i)+%i*concat(y,i),i,1,length(F_h)),F_h[j]-concat(x,j)),j,1,length(F_h));
/* [wxMaxima: input   end   ] */


/* [wxMaxima: input   start ] */
expand(g_h - h_h - lsum(j^2,j,id_xy(length(F_h))));
/* [wxMaxima: input   end   ] */





==> anc/section3b.mac <==
/* [wxMaxima: input   start ] */
id_x(n) := makelist(concat(x,i), i, 1, n);
id_y(n) := makelist(concat(y,i), i, 1, n);
id_xy(n) := append(id_x(n),id_y(n));
grad(f,n) := append(makelist(diff(f,concat(x,i)),i,1,n),makelist(diff(f,concat(y,i)),i,1,n));
subst_xy(P,a,b,F) := makelist(factor(subst(
        append(makelist(concat(x,i)=a*P[j][i],i,1,length(P[j])),makelist(concat(y,i)=b*P[j][i],i,1,length(P[j]))),
        F)),j,1,length(P));
/* [wxMaxima: input   end   ] */


/* [wxMaxima: input   start ] */
F: expand((t-1)*id_x(14) + 
    [x1-x6,3·x1·x3+x2-x10,8·x1·x4+x3+8·x2^2-x13,
        x4-x14,x5-x1^3·x3,x6-x5-3·x1^2·x2,
        x7+12·x1^3·x2^2·x3,x8-x7+36·x1^2·x2^3,
        x9-x8+12·x1^2·x2·x3,-x9+24·x1·x2^2+x10,
        -(8·x1^3·x3·x4)+12·x1^2·x2^2·x3+x11,
        -(24·x1^2·x2·x4)+36·x1·x2^3+x12-x11,
        6·x1·x2·x3+x13-x12,x2^3+x14]);
P: [[0,t,-8·t,-t,0,0,0,0,0,0,0,0,0,-t^2],
      [-t,t,4·t,-t,-4·t^3,-t^2,48·t^5,12·t^4,-36·t^3,-12·t^2,
        -16·t^4,-4·t^3,20·t^2,-t^2]];
/* [wxMaxima: input   end   ] */


/* [wxMaxima: input   start ] */
g: sum((concat(x,j)-%i*concat(y,j))*subst(makelist(concat(x,i)=concat(x,i)+%i*concat(y,i),i,1,length(F)),F[j]),j,1,length(F));
/* [wxMaxima: input   end   ] */


/* [wxMaxima: input   start ] */
G: grad(g,length(F))$ subst_xy(P,1/2,-%i/2,G);
/* [wxMaxima: input   end   ] */


/* [wxMaxima: input   start ] */
h: sum((concat(x,j)-%i*concat(y,j))*subst(makelist(concat(x,i)=concat(x,i)+%i*concat(y,i),i,1,length(F)),F[j]-concat(x,j)),j,1,length(F));
/* [wxMaxima: input   end   ] */


/* [wxMaxima: input   start ] */
expand(g - h - lsum(j^2,j,id_xy(length(F))));
/* [wxMaxima: input   end   ] */


/* [wxMaxima: input   start ] */
F_h: expand((t-1)*id_x(15) + 
    [x1-x15^5·x6,3·x1·x15^4·x3+x2-x10·x15^5,8·x1·x15^4·x4+x3+8·x15^4·x2^2-x13·x15^5,
        x4-x14·x15^5,x5-x1^3·x15^2·x3,x6-x15^5·x5-3·x1^2·x15^3·x2,
        x7+12·x1^3·x2^2·x3,x8-x15^5·x7+36·x1^2·x15·x2^3,
        x9-x15^5·x8+12·x1^2·x15^2·x2·x3,-(x15^5·x9)+24·x1·x15^3·x2^2+x10,
        -(8·x1^3·x15·x3·x4)+12·x1^2·x15·x2^2·x3+x11,
        -(24·x1^2·x15^2·x2·x4)+36·x1·x15^2·x2^3-x11·x15^5+x12,
        6·x1·x15^3·x2·x3-x12·x15^5+x13,x15^3·x2^3+x14,x15]);
P_h: [[0,t,-8·t,-t,0,0,0,0,0,0,0,0,0,-t^2,1],
      [-t,t,4·t,-t,-4·t^3,-t^2,48·t^5,12·t^4,-36·t^3,-12·t^2,
        -16·t^4,-4·t^3,20·t^2,-t^2,1]];
/* [wxMaxima: input   end   ] */


/* [wxMaxima: input   start ] */
g_h: sum((concat(x,j)-%i*concat(y,j))*subst(makelist(concat(x,i)=concat(x,i)+%i*concat(y,i),i,1,length(F_h)),F_h[j]),j,1,length(F_h));
/* [wxMaxima: input   end   ] */


/* [wxMaxima: input   start ] */
G_h: grad(g_h,length(F_h))$ subst_xy(P_h,1/2,-%i/2,G_h);
/* [wxMaxima: input   end   ] */


/* [wxMaxima: input   start ] */
h_h: sum((concat(x,j)-%i*concat(y,j))*subst(makelist(concat(x,i)=concat(x,i)+%i*concat(y,i),i,1,length(F_h)),F_h[j]-concat(x,j)),j,1,length(F_h));
/* [wxMaxima: input   end   ] */


/* [wxMaxima: input   start ] */
expand(g_h - h_h - lsum(j^2,j,id_xy(length(F_h))));
/* [wxMaxima: input   end   ] */





==> anc/section3c.mac <==
/* [wxMaxima: input   start ] */
id_x(n) := makelist(concat(x,i), i, 1, n);
id_y(n) := makelist(concat(y,i), i, 1, n);
id_xy(n) := append(id_x(n),id_y(n));
grad(f,n) := append(makelist(diff(f,concat(x,i)),i,1,n),makelist(diff(f,concat(y,i)),i,1,n));
subst_xy(P,a,b,F) := makelist(factor(subst(
        append(makelist(concat(x,i)=a*P[j][i],i,1,length(P[j])),makelist(concat(y,i)=b*P[j][i],i,1,length(P[j]))),
        F)),j,1,length(P));
/* [wxMaxima: input   end   ] */


/* [wxMaxima: input   start ] */
F: expand((t-1)*id_x(14) + 
    [x1-x7,12·x1·x5+3·x1·x3+x2-x10,
        8·x1·x4+x3+8·x2^2-x13,x4-x14,x5+x2^2,
        x6-x1^3·x3,x7-x6-3·x1^2·x2,
        x8-12·x1^3·x3·x5,x9-x8-36·x1^2·x2·x5+12·x1^2·x2·x3,
        -x9+36·x1·x2^2+x10,-(8·x1^3·x3·x4)+12·x1^2·x2^2·x3+x11,
        -(24·x1^2·x2·x4)+36·x1·x2^3+x12-x11,
        6·x1·x2·x3+x13-x12,x2^3+x14]);
P: [[0,t,-8·t,-t,-t,0,0,0,0,0,0,0,0,-t^2],
    [-t,t,4·t,-t,-t,-4·t^3,-t^2,48·t^4,-36·t^3,0,
        -16·t^4,-4·t^3,20·t^2,-t^2]];
/* [wxMaxima: input   end   ] */


/* [wxMaxima: input   start ] */
g: sum((concat(x,j)-%i*concat(y,j))*subst(makelist(concat(x,i)=concat(x,i)+%i*concat(y,i),i,1,length(F)),F[j]),j,1,length(F));
/* [wxMaxima: input   end   ] */


/* [wxMaxima: input   start ] */
G: grad(g,length(F))$ subst_xy(P,1/2,-%i/2,G);
/* [wxMaxima: input   end   ] */


/* [wxMaxima: input   start ] */
h: sum((concat(x,j)-%i*concat(y,j))*subst(makelist(concat(x,i)=concat(x,i)+%i*concat(y,i),i,1,length(F)),F[j]-concat(x,j)),j,1,length(F));
/* [wxMaxima: input   end   ] */


/* [wxMaxima: input   start ] */
expand(g - h - lsum(j^2,j,id_xy(length(F))));
/* [wxMaxima: input   end   ] */


/* [wxMaxima: input   start ] */
F_h: expand((t-1)*id_x(15) + 
    [x1-x15^4·x7,12·x1·x15^3·x5+3·x1·x15^3·x3+x2-x10·x15^4,
        8·x1·x15^3·x4+x3+8·x15^3·x2^2-x13·x15^4,x4-x14·x15^4,
        x5+x15^3·x2^2,x6-x1^3·x15·x3,x7-x15^4·x6-3·x1^2·x15^2·x2,
        x8-12·x1^3·x3·x5,x9-x15^4·x8-36·x1^2·x15·x2·x5+12·x1^2·x15·x2·x3,
        -(x15^4·x9)+36·x1·x15^2·x2^2+x10,-(8·x1^3·x3·x4)+12·x1^2·x2^2·x3+x11,
        -(24·x1^2·x15·x2·x4)+36·x1·x15·x2^3-x11·x15^4+x12,
        6·x1·x15^2·x2·x3-x12·x15^4+x13,x15^2·x2^3+x14,x15]);
P_h: [[0,t,-8·t,-t,-t,0,0,0,0,0,0,0,0,-t^2,1],
    [-t,t,4·t,-t,-t,-4·t^3,-t^2,48·t^4,-36·t^3,0,
        -16·t^4,-4·t^3,20·t^2,-t^2,1]];
/* [wxMaxima: input   end   ] */


/* [wxMaxima: input   start ] */
g_h: sum((concat(x,j)-%i*concat(y,j))*subst(makelist(concat(x,i)=concat(x,i)+%i*concat(y,i),i,1,length(F_h)),F_h[j]),j,1,length(F_h));
/* [wxMaxima: input   end   ] */


/* [wxMaxima: input   start ] */
G_h: grad(g_h,length(F_h))$ subst_xy(P_h,1/2,-%i/2,G_h);
/* [wxMaxima: input   end   ] */


/* [wxMaxima: input   start ] */
h_h: sum((concat(x,j)-%i*concat(y,j))*subst(makelist(concat(x,i)=concat(x,i)+%i*concat(y,i),i,1,length(F_h)),F_h[j]-concat(x,j)),j,1,length(F_h));
/* [wxMaxima: input   end   ] */


/* [wxMaxima: input   start ] */
expand(g_h - h_h - lsum(j^2,j,id_xy(length(F_h))));
/* [wxMaxima: input   end   ] */





==> anc/section3d.mac <==
/* [wxMaxima: input   start ] */
id_x(n) := makelist(concat(x,i), i, 1, n);
id_y(n) := makelist(concat(y,i), i, 1, n);
id_xy(n) := append(id_x(n),id_y(n));
grad(f,n) := append(makelist(diff(f,concat(x,i)),i,1,n),makelist(diff(f,concat(y,i)),i,1,n));
subst_xy(P,a,b,F) := makelist(factor(subst(
        append(makelist(concat(x,i)=a*P[j][i],i,1,length(P[j])),makelist(concat(y,i)=b*P[j][i],i,1,length(P[j]))),
        F)),j,1,length(P));
/* [wxMaxima: input   end   ] */


/* [wxMaxima: input   start ] */
F: expand((t-1)*id_x(16) + 
    [x1-x10,12·x4·x8+12·x1·x6+3·x1·x3+x2-x12,
        8·x4·x7-12·x4·x6+8·x1·x5+x3+8·x2^2-x14,
        x4+3·x1·x3-x15,x5-x16,x6+x2^2,x7+x1·x5,
        x8+x1·x6,x9-x1^3·x3,-x9-3·x1^2·x2+x10,
        12·x1^2·x3·x8+(36·x1^2·x3-36·x1^2·x2)·x6+12·x1^2·x2·x3+x11,
        36·x1·x3·x8+12·x1·x4·x6+36·x1·x2^2+x12-x11,
        8·x1^2·x3·x7-12·x1^2·x3·x6+(24·x1^2·x3-24·x1^2·x2)·x5-36·x1·x2^2·x3+36·x1·x2^3+x13,
        24·x1·x3·x7-36·x1·x3·x6+8·x1·x4·x5-12·x2^2·x4+6·x1·x2·x3+x14-x13,
        x1^2·x3+x15,x2^3+x16]);
P: [[0,t,-(8·t),0,-t,-t,0,0,0,0,0,0,0,0,0,-t^2],
    [-t,t,4·t,8·t,-t,-t,-t,-t,-4·t^3,-t^2,108·t^3,-96·t^2,
        -52·t^3,52·t^2,-4·t^2,-t^2]];
/* [wxMaxima: input   end   ] */


/* [wxMaxima: input   start ] */
g: sum((concat(x,j)-%i*concat(y,j))*subst(makelist(concat(x,i)=concat(x,i)+%i*concat(y,i),i,1,length(F)),F[j]),j,1,length(F));
/* [wxMaxima: input   end   ] */


/* [wxMaxima: input   start ] */
G: grad(g,length(F))$ subst_xy(P,1/2,-%i/2,G);
/* [wxMaxima: input   end   ] */


/* [wxMaxima: input   start ] */
h: sum((concat(x,j)-%i*concat(y,j))*subst(makelist(concat(x,i)=concat(x,i)+%i*concat(y,i),i,1,length(F)),F[j]-concat(x,j)),j,1,length(F));
/* [wxMaxima: input   end   ] */


/* [wxMaxima: input   start ] */
expand(g - h - lsum(j^2,j,id_xy(length(F))));
/* [wxMaxima: input   end   ] */


/* [wxMaxima: input   start ] */
F_h: expand((t-1)*id_x(17) + 
    [x1-x10·x17^3,12·x17^2·x4·x8+12·x1·x17^2·x6+3·x1·x17^2·x3+x2-x12·x17^3,
        8·x17^2·x4·x7-12·x17^2·x4·x6+8·x1·x17^2·x5+x3+8·x17^2·x2^2-x14·x17^3,
        x4+3·x1·x17^2·x3-x15·x17^3,x5-x16·x17^3,x6+x17^2·x2^2,x7+x1·x17^2·x5,
        x8+x1·x17^2·x6,x9-x1^3·x3,-(x17^3·x9)-3·x1^2·x17·x2+x10,
        12·x1^2·x3·x8+(36·x1^2·x3-36·x1^2·x2)·x6+12·x1^2·x2·x3+x11,
        36·x1·x17·x3·x8+12·x1·x17·x4·x6+36·x1·x17·x2^2-x11·x17^3+x12,
        8·x1^2·x3·x7-12·x1^2·x3·x6+(24·x1^2·x3-24·x1^2·x2)·x5-36·x1·x2^2·x3+36·x1·x2^3+x13,
        24·x1·x17·x3·x7-36·x1·x17·x3·x6+8·x1·x17·x4·x5-12·x17·x2^2·x4+6·x1·x17·x2·x3-x13·x17^3+x14,
        x1^2·x17·x3+x15,x17·x2^3+x16,x17]);
P_h: [[0,t,-(8·t),0,-t,-t,0,0,0,0,0,0,0,0,0,-t^2,1],
    [-t,t,4·t,8·t,-t,-t,-t,-t,-4·t^3,-t^2,108·t^3,-96·t^2,
        -52·t^3,52·t^2,-4·t^2,-t^2,1]];
/* [wxMaxima: input   end   ] */


/* [wxMaxima: input   start ] */
g_h: sum((concat(x,j)-%i*concat(y,j))*subst(makelist(concat(x,i)=concat(x,i)+%i*concat(y,i),i,1,length(F_h)),F_h[j]),j,1,length(F_h));
/* [wxMaxima: input   end   ] */


/* [wxMaxima: input   start ] */
G_h: grad(g_h,length(F_h))$ subst_xy(P_h,1/2,-%i/2,G_h);
/* [wxMaxima: input   end   ] */


/* [wxMaxima: input   start ] */
h_h: sum((concat(x,j)-%i*concat(y,j))*subst(makelist(concat(x,i)=concat(x,i)+%i*concat(y,i),i,1,length(F_h)),F_h[j]-concat(x,j)),j,1,length(F_h));
/* [wxMaxima: input   end   ] */


/* [wxMaxima: input   start ] */
expand(g_h - h_h - lsum(j^2,j,id_xy(length(F_h))));
/* [wxMaxima: input   end   ] */





==> anc/section3e.mac <==
/* [wxMaxima: input   start ] */
id_x(n) := makelist(concat(x,i), i, 1, n);
id_y(n) := makelist(concat(y,i), i, 1, n);
id_xy(n) := append(id_x(n),id_y(n));
grad(f,n) := append(makelist(diff(f,concat(x,i)),i,1,n),makelist(diff(f,concat(y,i)),i,1,n));
subst_xy(P,a,b,F) := makelist(factor(subst(
        append(makelist(concat(x,i)=a*P[j][i],i,1,length(P[j])),makelist(concat(y,i)=b*P[j][i],i,1,length(P[j]))),
        F)),j,1,length(P));
/* [wxMaxima: input   end   ] */


/* [wxMaxima: input   start ] */
F: expand((t-1)*id_x(17) + 
    [x6·x7-x13+x1,
        12·x1·x8-12·x12·x7+12·x10·x4+3·x1·x3+x2-x14,
        8·x4·x9-12·x4·x8-8·x11·x7+12·x10·x7+8·x1·x5+x3+8·x2^2-x15,
        x4+3·x1·x2-x16,x5-x17,x6+x1^2,x7+x1·x3,
        x8+x2^2,x9+x1·x5,x1·x8+x10,x1·x9+x11,
        x1·x2+x12+x1·x10,x1^2·x7+x1·x3·x6-3·x1^2·x2+x13,
        12·x1·x4·x8+(-(12·x1·x2)-12·x1·x10)·x7-12·x1·x12·x3+36·x1·x2^2+36·x1·x10·x2+x14,
        (24·x1·x2-8·x1·x7)·x9+(12·x1·x7-36·x1·x2)·x8+8·x1·x4·x5-12·x2^2·x4+(6·x1·x2-8·x1·x11+12·x1·x10)·x3+x15,
        x1^2·x3+x16,x2^3+x17]);
P: [[0,t,-8·t,0,-t,0,0,-t,0,0,0,0,0,0,0,0,-t^2],
    [-t,t,4·t,-t,-t,-t,4·t,-t,-t,-t,-t,0,-5·t^2,12·t^2,0,-4·t^2,-t^2]];
/* [wxMaxima: input   end   ] */


/* [wxMaxima: input   start ] */
g: sum((concat(x,j)-%i*concat(y,j))*subst(makelist(concat(x,i)=concat(x,i)+%i*concat(y,i),i,1,length(F)),F[j]),j,1,length(F));
/* [wxMaxima: input   end   ] */


/* [wxMaxima: input   start ] */
G: grad(g,length(F))$ subst_xy(P,1/2,-%i/2,G);
/* [wxMaxima: input   end   ] */


/* [wxMaxima: input   start ] */
h: sum((concat(x,j)-%i*concat(y,j))*subst(makelist(concat(x,i)=concat(x,i)+%i*concat(y,i),i,1,length(F)),F[j]-concat(x,j)),j,1,length(F));
/* [wxMaxima: input   end   ] */


/* [wxMaxima: input   start ] */
expand(g - h - lsum(j^2,j,id_xy(length(F))));
/* [wxMaxima: input   end   ] */


/* [wxMaxima: input   start ] */
F_h: expand((t-1)*id_x(18) + 
    [x18·x6·x7-x13·x18^2+x1,
        12·x1·x18·x8-12·x12·x18·x7+12·x10·x18·x4+3·x1·x18·x3+x2-x14·x18^2,
        8·x18·x4·x9-12·x18·x4·x8-8·x11·x18·x7+12·x10·x18·x7+8·x1·x18·x5+x3+8·x18·x2^2-x15·x18^2,
        x4+3·x1·x18·x2-x16·x18^2,x5-x17·x18^2,x6+x1^2·x18,x7+x1·x18·x3,
        x8+x18·x2^2,x9+x1·x18·x5,x1·x18·x8+x10,x1·x18·x9+x11,
        x1·x18·x2+x1·x10·x18+x12,x1^2·x7+x1·x3·x6-3·x1^2·x2+x13,
        12·x1·x4·x8+(-(12·x1·x2)-12·x1·x10)·x7-12·x1·x12·x3+36·x1·x2^2+36·x1·x10·x2+x14,
        (24·x1·x2-8·x1·x7)·x9+(12·x1·x7-36·x1·x2)·x8+8·x1·x4·x5-12·x2^2·x4+(6·x1·x2-8·x1·x11+12·x1·x10)·x3+x15,
        x1^2·x3+x16,x2^3+x17,x18]);
P_h: [[0,t,-8·t,0,-t,0,0,-t,0,0,0,0,0,0,0,0,-t^2,1],
    [-t,t,4·t,-t,-t,-t,4·t,-t,-t,-t,-t,0,-5·t^2,12·t^2,0,-4·t^2,-t^2,1]];
/* [wxMaxima: input   end   ] */


/* [wxMaxima: input   start ] */
g_h: sum((concat(x,j)-%i*concat(y,j))*subst(makelist(concat(x,i)=concat(x,i)+%i*concat(y,i),i,1,length(F_h)),F_h[j]),j,1,length(F_h));
/* [wxMaxima: input   end   ] */


/* [wxMaxima: input   start ] */
G_h: grad(g_h,length(F_h))$ subst_xy(P_h,1/2,-%i/2,G_h);
/* [wxMaxima: input   end   ] */


/* [wxMaxima: input   start ] */
h_h: sum((concat(x,j)-%i*concat(y,j))*subst(makelist(concat(x,i)=concat(x,i)+%i*concat(y,i),i,1,length(F_h)),F_h[j]-concat(x,j)),j,1,length(F_h));
/* [wxMaxima: input   end   ] */


/* [wxMaxima: input   start ] */
expand(g_h - h_h - lsum(j^2,j,id_xy(length(F_h))));
/* [wxMaxima: input   end   ] */





==> anc/section4a.mac <==
/* [wxMaxima: input   start ] */
id_x(n) := makelist(concat(x,i), i, 1, n);
subst_mulpow_t(F,n,d) := block(s, s: id_x(n), expand(subst(makelist(s[i]=t^d*s[i],i,1,n),F)));
deg_xt(f,n) := hipow(subst_mulpow_t(f,n,1),t);
hmg_part_xt(f,n,d) :=  ratsimp(t^d*subst_mulpow_t(coeff(subst_mulpow_t(f,n,1),t,d),n,-1));
subst_x(P,F) := makelist(subst(makelist(concat(x,i)=P[j][i],i,1,length(P[j])),F),j,1,length(P));
/* [wxMaxima: input   end   ] */


/* [wxMaxima: input   start ] */
v: (1+2*x1*x2);
F: [x1 - 3*x1^2*x2 - x1^3*x3, 3*v^2*x1*x3 + (9*v^2-6*v-2)*x2,  v^3*x3 + (6*v^2+2*v)*x2^2];
expand(subst([x1=x,x2=y,x3=z],F));
P: [[0,1,-8], [-1,1,4]];
subst_x(P,F);
/* [wxMaxima: input   end   ] */


/* [wxMaxima: input   start ] */
divide_by_monomial(poly, mon) := block([q, vars, r],
    q: expand(poly),
    vars: listofvars(mon),
    
    for i: 1 thru length(vars) do
        q: quotient(q, vars[i]^hipow(mon, vars[i])),
    
    r: expand(poly - mon*q),
    [q, r]
);
/* [wxMaxima: input   end   ] */


/* [wxMaxima: input   start ] */
highest_term(f,n) := block([ht, d, hc],
    d: deg_xt(f,n),
    ht: hmg_part_xt(f, n, d),
    if not atom(ht) and op(ht) = "+" then
        ht: args(ht)[1],
    
    cf: subst(makelist(concat(x,i)=1,i,n),ht),
    if cf = 0 then
        [1,0,0]
    else
        [ratsimp(ht/cf),d,cf]
);
/* [wxMaxima: input   end   ] */


/* [wxMaxima: input   start ] */
/* Hoofdfunctie voor het splitsen van de monoom */
split_monomial(m, n, core_monomials) := block([d,d2,ret,div_res],
    
    /* 1. Begin met het onthouden van [0, 0] */
    d: deg_xt(m,n),
    d2: ceiling(d/2),
    ret: [0,0],
    
    /* 2. Loop door de core_monomials om een deler i van de juiste graad te vinden */
    for i:1 thru length(core_monomials) do (
        
        if deg_xt(core_monomials[i],n) = d2 then (
            div_res: divide_by_monomial(m, core_monomials[i]),
            
            /* Check of grid_mon een exacte deler is van m */
            if div_res[2] = 0 then (
                /* We hebben een geldige deler gevonden. Update het onthouden paar naar [i, 0] */
                if ret[1] = 0 then ret: [i, 0],
                
                /* 3. Kijk of de cofactor (quot) in core_monomials zit */
                for j:1 thru length(core_monomials) do (
                    if ret[2] = 0 and ratsimp(core_monomials[j] - div_res[1]) = 0 then ret: [i,j]
                )
            )
                
        )
    ),
    
    /* 4. Retourneer de onthouden waarde */
    ret
);
/* [wxMaxima: input   end   ] */


/* [wxMaxima: input   start ] */
bcw_degree_reduction(F_in, P) := block([G, m, core_monomials, c, res, split, Gch],
    
    core_monomials : [
        x1^2*x2*x3, /* x4  (graad 4) */
        x1^2*x3,      /* x5  (graad 3) */
        x1*x2^2,      /* x6  (graad 3) */
        x1^2,           /* x7  (graad 2) */
        x1*x2,          /* x8  (graad 2) */
        x1*x3,          /* x9  (graad 2) */
        x2*x6           /* x10 (graad 2) */
    ],
    
    G : copy(F_in),
    m : length(G), /* Begint op 3 */
    
    /* Bouw de initiële uitbreiding van F naar G (variabelen x4 t/m x10) */
    for k:1 thru length(core_monomials) do (
        m : m + 1,
        G : append(G, [concat(x, m) + core_monomials[k]])
    ),
    
    print("Initial 10-dimensional G created."),
    
    /* Loop uitsluitend over de componenten 1 tot en met 4 */
    for c:1 thru 4 do (
        G[c] : expand(G[c]),
        res : highest_term(G[c], m), /* res is [ht, d, hc] */
        
        while res[2] >= c*(5-c)/2 + 2 do (
            split : split_monomial(res[1], m, core_monomials),
            
            if split[1] = 0 or split[2] = 0 then (
                error("CRITICAL ERROR: No divisors found in core_monomials for:", res[1])
            ),
            
            i : split[1] + 3, 
            
            /* Casus B: Alleen deler i gevonden, cofactor is nieuw */
            if split[2] = 0 then (
                m : m + 1,
                G : append(G, [concat(x, m) + ratsimp(res[1] / core_monomials[split[1]])]),
                j : m
            ) 
            /* Casus A: Volledige match gevonden binnen de bestaande grid */
            else (
                j : split[2] + 3
            ), 
            
            /* Voer de exacte algebraïsche reductiestap uit */
            Gch: expand(G[c] - hmg_part_xt(G[c],m,3) - hmg_part_xt(G[c],m,2) - concat(x,c)),
            G[c]: expand(G[c] - res[3] * G[split[1] + 3] * G[split[2] + 3]),
            print("Component", c, "excess", Gch, ": reducing term", res[1], "using", G[split[1] + 3], "and", G[split[2] + 3]),
            
            /* Bereken de hoogste term opnieuw voor de volgende iteratie van deze component */
            res : highest_term(G[c], m)
        ),
        if res[2] = 4 then (
            Gch: hmg_part_xt(G[c],m,4),
            split: divide_by_monomial(Gch,x1*x2),
            m: m + 1,
            G: append(G,[concat(x,m)+split[1]]),
            G[c]: expand(G[c] - G[8]*G[m]),
            print("Component", c, "excess", Gch, ": reducing x1*x2 terms using", G[8], "and", G[m]),
            Gch: split[2],
            split: divide_by_monomial(Gch,x1*x3),
            m: m + 1,
            G: append(G,[concat(x,m)+split[1]]),
            G[c]: expand(G[c] - G[9]*G[m]),
            print("Component", c, "excess", Gch, ": reducing x1*x3 terms using", G[9], "and", G[m])
        )        
    ),
    
    print("BCW degree reduction finished successfully! Final dimension:", length(G)),
    
    /* Compute points */
    Q: [],
    for j: 1 thru length(P) do (
        q: copy(P[j]),
        for i: length(F_in)+1 thru m do
            q: append(q, subst_x([q], [subst([t=1, concat(x, i)=0], -G[i])])[1]),
        q[4]: subst([x8=q[8],x[9]=q[9]], q[4]),
        if hmg then q: endcons(1, q),
        Q: endcons(q,Q)
    ),    
    
    return([G,Q])
);
/* [wxMaxima: input   end   ] */


/* [wxMaxima: input   start ] */
res: bcw_degree_reduction(F,P)$ Fcub: res[1]; Pcub: res[2]; subst_x(Pcub,Fcub);
/* [wxMaxima: input   end   ] */


/* [wxMaxima: input   start ] */
sum(deg_xt(Fcub[i],30)-1,i,1,length(Fcub)) + 1;
/* [wxMaxima: input   end   ] */


/* [wxMaxima: input   start ] */
makelist([i,deg_xt(Fcub[i],30)],i,1,length(Fcub));
/* [wxMaxima: input   end   ] */


/* [wxMaxima: input   start ] */
FF: append(endcons(x4 + x1^2*x2*x3,F), makelist(expand(Fcub[i]), i, 5, 14));
E: [y1 + y7*y9, y2 - 12*y5*y6 - 36*y6*y8 - y8*y11 - y9*y12, 
    y3 - 8*y4*y6 -24*y6^2 - 12*y6*y9 + 8*y5*y10 - y8*y13 - y9*y14,
    y4 -y8*y9, y5, y6, y7, y8, y9, y10, y11, y12, y13, y14];
FFcub: expand(subst(makelist(concat(y,i)=FF[i],i,1,14),E));
expand(FFcub - Fcub);
/* [wxMaxima: input   end   ] */


/* [wxMaxima: input   start ] */
/* reduce the degree of a polynomial f with a new component */
/* the leading homogeneous part of f must be divisible by t ^ (deg(f) - d) */
reduce_degree(f, n, d) := block([degf, g, h],    
    /* degree of f in x1, x2, ..., xn, t */
    degf: deg_xt(f,n),
    
    /* if f has already degree ≤ d, then there is nothing to do */
    if degf <= d then return([f, 0]),

    /* for new component, take leading homogeneous part, */
    /* divide by t^(d-degf) and add new variable */
    h: ratsimp(hmg_part_xt(f, n, degf) / t^(degf - d)) + concat(x, n+1),
    
    /* reduce degree of f with h */
    g: expand(f - h *  t^(degf - d)),

    /* return reduced polynomial and new component */
    [g, h]
  );
/* [wxMaxima: input   end   ] */


/* [wxMaxima: input   start ] */
/* Make all components of F of degree at most d */
reduce_map(F, d) := block([n, G, m, res],
    n : length(F),
    m : n,
    
    /* substitute x = t^(d-2) * x in F / t^(d-2) */
    G: subst_mulpow_t(F / t^(d-2), n, d-2),

    /* iterate over the current components of G */
    for i : 1 thru n do (
        /* repeat reducing the degree until G[i] has the right degree */
        res: reduce_degree(G[i], m, d),
        while res[2] # 0 do (
            G[i] : res[1],
            G : endcons(res[2], G),
            m: m + 1,
            res: reduce_degree(G[i], m, d)
        )
    ),

    /* return reduced map */
    G
);
/* [wxMaxima: input   end   ] */


/* [wxMaxima: input   start ] */
/* Make an unipotent map from F of degree deg(F) with n + sum_i max(deg(F_i) - 2, 0) components */
/* Make a unipotent homogeneous map from F of degree deg(F) with n + sum_i max(deg(F_i) - 2, 0) + 1 components */
make_unipotent(F, P, hmg) := block([n, d, G, m, Q, q, i, j],    
    n: length(F),
    /* Test if linear part is the identity map */
    if not ratsimp(subst(t=0, subst_mulpow_t(F / t, n, 1))) = id_x(n) then
        error("Linear part is not the identity map!"),
    
    /* perform unipotent reduction */
    d: apply(max, makelist(deg_xt(F[i], n), i, 1, n)),
    G: reduce_map(F, d),
    m: length(G),    
    
    /* Compute points */
    Q: [],
    for j: 1 thru length(P) do (
        q: P[j]/t^(d-2),
        for i: n+1 thru m do
            q: append(q, subst_x([q], [concat(x,i)-G[i]])[1]),
        q: subst(t=t^(-1/(d-1)),q/t),
        if hmg then q: endcons(1, q),
        Q: endcons(q,Q)
    ),
    
    /* return unipotent map */
    if hmg then
        [subst(t=concat(x,length(G) + 1), endcons(t,G)), Q]
    else
        [subst(t=1, G), Q]
  
);
/* [wxMaxima: input   end   ] */


/* [wxMaxima: input   start ] */
res: make_unipotent(Fcub,Pcub,false)$ G: res[1]; Q: res[2]; 
subst_x(Q, id_x(20) + t^(-1)*(G - id_x(20)));
/* [wxMaxima: input   end   ] */


/* [wxMaxima: input   start ] */
res: make_unipotent(Fcub,Pcub,true)$ G_h: res[1]; Q_h: res[2]; 
subst_x(Q_h, id_x(21) + t^(-1)*(G_h - id_x(21)));
/* [wxMaxima: input   end   ] */


/* [wxMaxima: input   start ] */
G_druz: expand(G_h)$
G_druz[21]: G_druz[21] + x21^3$
G_druz_y: copy(G_druz)$

y_list: [x5 + 3*x8]$
y_list: endcons(-7*x2 + 2*x4 + 6*x6 + 3*x9, y_list)$
y_list: endcons(x13 + 24*x10, y_list)$
y_list: endcons(x9 - 3*x2, y_list)$
y_list: endcons(6*x2 - 12*x6 - x14, y_list)$

length(G_druz_y[2]);
G_druz_y[2]: -12*y1*x6*x21 + expand(G_druz_y[2]-(-12)*y_list[1]*x6*x21);
length(G_druz_y[2]);
length(G_druz_y[3]);
G_druz_y[3]: -4*y2*x6*x21 + expand(G_druz_y[3]-(-4)*y_list[2]*x6*x21);
length(G_druz_y[3]);
G_druz_y[3]: -y3*x8*x21 + expand(G_druz_y[3]-(-1)*y_list[3]*x8*x21);
length(G_druz_y[3]);
G_druz_y[3]: 8*y1*x10*x21 + expand(G_druz_y[3]-8*y_list[1]*x10*x21);
length(G_druz_y[3]);
length(G_druz_y[11]);
G_druz_y[11]: -12*y1*x2*x21 + expand(G_druz_y[11]-(-12)*y_list[1]*x2*x21);
length(G_druz_y[11]);
length(G_druz_y[13]);
G_druz_y[13]: -4*y2*x2*x21 + expand(G_druz_y[13]-(-4)*y_list[2]*x2*x21);
length(G_druz_y[13]);
length(G_druz_y[15]);
G_druz_y[15]:  y4*x1^2 + expand(G_druz_y[15]-y_list[4]*x1^2);
length(G_druz_y[15]);
length(G_druz_y[16]);
G_druz_y[16]: 12*y1*x2*x8 + expand(G_druz_y[16]-12*y_list[1]*x2*x8);
length(G_druz_y[16]);
G_druz_y[16]: 12*y4*x1*x6 + expand(G_druz_y[16]-12*y_list[4]*x1*x6);
length(G_druz_y[16]);
length(G_druz_y[17]);
G_druz_y[17]: 8*y1*x2*x6 + expand(G_druz_y[17]-8*y_list[1]*x2*x6);
length(G_druz_y[17]);
G_druz_y[17]: 4*y2*x2*x8 + expand(G_druz_y[17]-4*y_list[2]*x2*x8);
length(G_druz_y[17]);
G_druz_y[17]: -8*y4*x1*x10 + expand(G_druz_y[17]-(-8)*y_list[4]*x1*x10);
length(G_druz_y[17]);
G_druz_y[17]: y5*x1*x3 + expand(G_druz_y[17]-y_list[5]*x1*x3);
length(G_druz_y[17]);
G_druz_y[17]:  -y3*x1*x2 + expand(G_druz_y[17]-(-1)*y_list[3]*x1*x2);
length(G_druz_y[17]);
length(G_druz_y[18]);
G_druz_y[18]:  -y4*x1*x2 + expand(G_druz_y[18]-(-1)*y_list[4]*x1*x2)$
length(G_druz_y[18]);

y_subst: makelist(concat(y,i)=y_list[i],i,1,length(y_list))$

addcol(transpose(matrix(G_druz)), transpose(matrix(G_druz_y)));
/* [wxMaxima: input   end   ] */


/* [wxMaxima: input   start ] */
expand(subst(makelist(concat(y,i)=y_list[i],i,1,length(y_list)), G_druz_y) - G_h);
/* [wxMaxima: input   end   ] */


/* [wxMaxima: input   start ] */
find_poly_idx(p, L) := block([i, ret],
        ret: false,
        for i:1 thru length(L) do
            if expand(L[i] - p) = 0 then ret: i 
            else if expand(L[i] + p) = 0 then ret: -i,
        ret)$

/* --- 1. HULPFUNCTIE: VOEG UNIEKE MACHT TOE --- */
add_poly(expr, L) := if find_poly_idx(expr, L) = false then (L: endcons(expr, L), L) else L$

/* --- 2. AUTOMATISCHE GENERATOR --- */
generate_druz_powers(G) := block(
    [n_rows, i, poly, terms, j, mon, vars, k, x_val, y_val, z_val, ret],
    
    /* Start met een volledig lege globale lijst */
    ret: [],
    n_rows: length(G),
    
    for i: 1 thru n_rows do (
        /* Bereken poly exact zoals jij aangaf door het lineaire x_i deel af te trekken */
        poly: expand(G[i] - concat(x, i)),
        
        /* Veilig opsplitsen in losse termen, ook als poly maar 1 term is */
        if atom(poly) or op(poly) # "+" then (
            terms: [poly]
        ) else (
            terms: args(poly)
        ),
        
        for j: 1 thru length(terms) do (
            mon: terms[j],
            if mon # 0 then (
                vars: listofvars(mon),
                
                /* Categorie 1: Pure derdemachten (x^3) */
                if length(vars) = 1 then (
                    ret: add_poly(vars[1]^3, ret)
                ),
                
                /* Categorie 2: Kwadratische kruistermen (x^2 * y) */
                if length(vars) = 2 then (
                    if hipow(mon, vars[1]) = 2 then (
                        x_val: vars[1], y_val: vars[2]
                    ) else (
                        x_val: vars[2], y_val: vars[1]
                    ),
                    ret: add_poly(y_val^3, ret),
                    ret: add_poly((x_val + y_val)^3, ret),
                    ret: add_poly((x_val - y_val)^3, ret)
                ),
                
                /* Categorie 3: Pure gemengde termen (x * y * z) */
                if length(vars) = 3 then (
                    x_val: vars[1], y_val: vars[2], z_val: vars[3],
                    vars_y: subst(makelist(concat(x,k)=0,k,1,length(G)),vars),
                    if true then (                        
                        ret: add_poly(x_val^3, ret),
                        ret: add_poly(y_val^3, ret),
                        ret: add_poly(z_val^3, ret),
                        ret: add_poly((x_val + y_val)^3, ret),
                        ret: add_poly((y_val + z_val)^3, ret),
                        ret: add_poly((x_val + z_val)^3, ret),
                        ret: add_poly((x_val + y_val + z_val)^3, ret)
                    ) else (
                        ret: add_poly((x_val + y_val + z_val)^3, ret),
                        ret: add_poly((x_val - y_val - z_val)^3, ret),
                        ret: add_poly((x_val + y_val - z_val)^3, ret),
                        ret: add_poly((x_val - y_val + z_val)^3, ret)
                    )                    
                )
            )
        )
    ),
    print("Aantal automatisch gegenereerde unieke machten: ", length(ret)),
    return(ret)
)$
/* [wxMaxima: input   end   ] */


/* [wxMaxima: input   start ] */
druz_power_list: generate_druz_powers(G_druz);
druz_y_power_list: generate_druz_powers(G_druz_y);
/* [wxMaxima: input   end   ] */


/* [wxMaxima: input   start ] */
/* De Hoofdscanfunctie */
fill_druz_matrix(G, L) := block([n_rows, n_cols, B, i, poly, terms, j, mon, co, vars, x_val, y_val, z_val, idx, idx2, idx3, idx4],    
    n_rows: length(G),
    n_cols: length(L),
    
    /* Maak een lege nulmatrix van 21 x C */
    B: genmatrix(lambda([r, c], 0), n_rows, n_cols),
    
    for i: 1 thru n_rows do (
        poly: expand(G[i] - concat(x, i)),
        
        if atom(poly) or op(poly) # "+" then (
            terms: [poly]
        ) else (
            terms: args(poly)
        ),
        
        for j: 1 thru length(terms) do (
            mon: terms[j],
            if mon # 0 then (
                co_x: subst(makelist(concat(x,k)=1,k,1,length(G)),mon),
                co: subst(makelist(concat(y,k)=1,k,1,100),co_x),
                vars: listofvars(mon),
                
                /* Categorie 1: Pure derdemachten */
                if length(vars) = 1 then (                    
                    idx: find_poly_idx(vars[1]^3, L),
                    if idx # false then (
                        B[i, abs(idx)]: B[i, abs(idx)] + signum(idx) * co 
                    )
                ),
                
                /* Categorie 2: Kwadratische kruistermen (x^2 * y) */
                if length(vars) = 2 then (                    
                    if hipow(mon, vars[1]) = 2 then (
                        x_val: vars[1], y_val: vars[2]
                    ) else (
                        x_val: vars[2], y_val: vars[1]
                    ),
                    idx: find_poly_idx((x_val + y_val)^3, L),
                    idx2: find_poly_idx((x_val - y_val)^3, L),
                    idx3: find_poly_idx(y_val^3, L),
                    
                    if idx # false then B[i, abs(idx)]: B[i, abs(idx)] + signum(idx) * co / 6,
                    if idx2 # false then B[i, abs(idx2)]: B[i, abs(idx2)] - signum(idx2) * co / 6,
                    if idx3 # false then B[i, abs(idx3)]: B[i, abs(idx3)] - signum(idx3) * co / 3
                ),
                
               /* Categorie 3: Pure gemengde termen (x * y * z) */
                if length(vars) = 3 then (
                    x_val: vars[1], y_val: vars[2], z_val: vars[3],
                    idx: find_poly_idx((x_val + y_val + z_val)^3, L),
                    idx2: find_poly_idx((x_val + y_val)^3, L),
                    idx3: find_poly_idx((y_val + z_val)^3, L),
                    idx4: find_poly_idx((x_val + z_val)^3, L),
                    
                    if idx # false then B[i, abs(idx)]: B[i, abs(idx)] + signum(idx) * co / 6,
                    if idx2 # false then B[i, abs(idx2)]: B[i, abs(idx2)] - signum(idx2) * co / 6,
                    if idx3 # false then B[i, abs(idx3)]: B[i, abs(idx3)] - signum(idx3) * co / 6,
                    if idx4 # false then B[i, abs(idx4)]: B[i, abs(idx4)] - signum(idx4) * co / 6,
                    
                    idx5: find_poly_idx(x_val^3, L), if idx5 # false then B[i, abs(idx5)]: B[i, abs(idx5)] + signum(idx5) * co / 6,
                    idx6: find_poly_idx(y_val^3, L), if idx6 # false then B[i, abs(idx6)]: B[i, abs(idx6)] + signum(idx6) * co / 6,
                    idx7: find_poly_idx(z_val^3, L), if idx7 # false then B[i, abs(idx7)]: B[i, abs(idx7)] + signum(idx7) * co / 6
                )
            )
        )
    ),
    return(B)
)$
/* [wxMaxima: input   end   ] */


/* [wxMaxima: input   start ] */
B: fill_druz_matrix(G_druz, druz_power_list);
rank(B);
B_y: fill_druz_matrix(G_druz_y, druz_y_power_list);
rank(B_y);
/* [wxMaxima: input   end   ] */


/* [wxMaxima: input   start ] */
test_druz(G, L, B) := block([reconstruction, G_cubic, diff_list, i],
    /* 1. Bereken de reconstructie: Matrix maal de kolomvector van machten */
    reconstruction: matrix(subst(y_subst, L)) . transpose(B),
    
    /* 2. Isoleer het pure kubische deel van de oorspronkelijke G_d */
    G_cubic: makelist(expand(G[i] - concat(x, i)), i, 1, 21),
    
    /* 3. Bereken het exacte verschil tussen de reconstructie en het origineel */
    /* We zetten de reconstructievector om naar een gewone lijst voor de vergelijking */
    diff_list: expand(reconstruction[1] - G_cubic),
    
    /* 4. De definitieve check: is het verschil overal exact nul? */
    if diff_list = makelist(0, i, 1, 21) then (
        print("HOERA: De verificatie is 100% geslaagd! M * L is exact gelijk aan G_cubic.")
    ) else (
        print("ATTENTIE: Er zit een algebraïsch verschil in de volgende rijen:"),
        for i:1 thru 21 do (
            if diff_list[i] # 0 then print("Rij ", i, " verschil: ", diff_list[i], " van ", G_cubic[i])
        )
    )
);
/* [wxMaxima: input   end   ] */


/* [wxMaxima: input   start ] */
test_druz(G_druz, druz_power_list, B)$
test_druz(G_druz, druz_y_power_list, B_y)$
/* [wxMaxima: input   end   ] */


/* [wxMaxima: input   start ] */
/* --- 2. AUTOMATISCHE GENERATOR --- */
generate_druz_monomials(G) := block([n_rows, i, poly, terms, j, mon, vars, k, x_val, y_val, z_val, ret],
    
    /* Start met een volledig lege globale lijst */
    ret: [],
    n_rows: length(G),
    
    for i: 1 thru n_rows do (
        /* Bereken poly exact zoals jij aangaf door het lineaire x_i deel af te trekken */
        poly: expand(G[i] - concat(x, i)),
        
        /* Veilig opsplitsen in losse termen, ook als poly maar 1 term is */
        if atom(poly) or op(poly) # "+" then (
            terms: [poly]
        ) else (
            terms: args(poly)
        ),
        
        for j: 1 thru length(terms) do (
            mon: terms[j],
            if mon # 0 then (
                vars: listofvars(mon),
                
                /* Categorie 1: Pure derdemachten (x^3) */
                if length(vars) = 1 then (
                    ret: add_poly(vars[1]^3, ret)
                ),
                
                /* Categorie 2: Kwadratische kruistermen (x^2 * y) */
                if length(vars) >= 2 then (
                    x_val: vars[1], y_val: vars[2],
                    ret: add_poly(x_val^3, ret),
                    ret: add_poly(x_val^2 * y_val, ret),
                    ret: add_poly(x_val * y_val^2, ret),
                    ret: add_poly(y_val^3, ret),
                    
                    /* Categorie 3: Pure gemengde termen (x * y * z) */
                    if length(vars) = 3 then (
                        z_val: vars[3],
                        ret: add_poly(x_val^2 * z_val, ret),
                        ret: add_poly(x_val * z_val^2, ret),
                        ret: add_poly(z_val^3, ret),
                        ret: add_poly(y_val^2 * z_val, ret),
                        ret: add_poly(y_val * z_val^2, ret),
                        ret: add_poly(x_val * y_val * z_val, ret)
                    )                    
                )
            )
        )
    ),
    print("Aantal automatisch gegenereerde unieke monomen: ", length(ret)),
    return(ret)
)$
/* [wxMaxima: input   end   ] */


/* [wxMaxima: input   start ] */
druz_monomial_list: generate_druz_monomials(G_h);
/* [wxMaxima: input   end   ] */


/* [wxMaxima: input   start ] */
M: genmatrix(lambda([i,j], divide_by_monomial(druz_power_list[i], druz_monomial_list[j])[1]),
            length(druz_power_list), length(druz_monomial_list));
rank(M);
druz_x_power_list: subst(y_subst, druz_y_power_list)$
M_y: genmatrix(lambda([i,j], divide_by_monomial(druz_x_power_list[i], druz_monomial_list[j])[1]),
            length(druz_x_power_list), length(druz_monomial_list));
rank(M_y);
/* [wxMaxima: input   end   ] */





==> anc/section4b.mac <==
/* [wxMaxima: input   start ] */
v: (1+2*x1*x2);
F: [x1 - 3*x1^2*x2 - x1^3*x3, 3*v^2*x1*x3 + (9*v^2-6*v-2)*x2,  v^3*x3 + (6*v^2+2*v)*x2^2, 
x4 + x1^2*x2^2, x5 + x1^2*x2, x6 + x1*x2*x3 + 3*x2^2, x7 + x1^2, x8 + x1*x2, x9 + x1*x3, 
x10 + 3*x2*x3 - 2*x2*x6, x11 + x1*x3 - x1*x6 - x3*x5, x12 + 7*x2^2 - 2*x3*x4 - x1*x10];
P: [[0,1,-8,0,0,-3,0,0,0,18,0,-7],
    [-1,1,4,-1,-1,1,-1,1,4,-10,-1,-5]];
/* [wxMaxima: input   end   ] */


/* [wxMaxima: input   start ] */
E: [y1 + y7*y9, y2  - 12*y5*y6 - 12*y8*y11, y3 - 8*y4*y6 - 4*y5*y10 - 4*y8*y12,
y4 - y8^2, y5, y6, y7, y8, y9, y10, y11, y12];
Fcub: expand(subst(makelist(concat(y,i)=F[i],i,1,12),E));
makelist(subst(makelist(concat(x,i)=P[j][i],i,1,12),Fcub),j,1,2);
expand(determinant(jacobian(Fcub,[x1,x2,x3,x4,x5,x6,x7,x8,x9,x10,x11,x12])));
/* [wxMaxima: input   end   ] */


/* [wxMaxima: input   start ] */
makelist(hipow(subst(makelist(concat(x,i)=t*concat(x,i),i,1,12),Fcub[j]),t),j,1,12);
/* [wxMaxima: input   end   ] */


/* [wxMaxima: input   start ] */
makelist(length(Fcub[j]),j,1,12); sum(length(Fcub[j]),j,1,12);
/* [wxMaxima: input   end   ] */


/* [wxMaxima: input   start ] */
id_x(n) := makelist(concat(x,i), i, 1, n);
subst_mulpow_t(F,n,d) := block(s, s: id_x(n), expand(subst(makelist(s[i]=t^d*s[i],i,1,n),F)));
deg_xt(f,n) := hipow(subst_mulpow_t(f,n,1),t);
hmg_part_xt(f,n,d) :=  ratsimp(t^d*subst_mulpow_t(coeff(subst_mulpow_t(f,n,1),t,d),n,-1));
subst_x(P,F) := makelist(subst(makelist(concat(x,i)=P[j][i],i,1,length(P[j])),F),j,1,length(P));
/* [wxMaxima: input   end   ] */


/* [wxMaxima: input   start ] */
/* reduce the degree of a polynomial f with a new component */
/* the leading homogeneous part of f must be divisible by t ^ (deg(f) - d) */
reduce_degree(f, n, d) := block([degf, g, h],    
    /* degree of f in x1, x2, ..., xn, t */
    degf: deg_xt(f,n),
    
    /* if f has already degree ≤ d, then there is nothing to do */
    if degf <= d then return([f, 0]),

    /* for new component, take leading homogeneous part, */
    /* divide by t^(d-degf) and add new variable */
    h: ratsimp(hmg_part_xt(f, n, degf) / t^(degf - d)) + concat(x, n+1),
    
    /* reduce degree of f with h */
    g: expand(f - h *  t^(degf - d)),

    /* return reduced polynomial and new component */
    [g, h]
  );
/* [wxMaxima: input   end   ] */


/* [wxMaxima: input   start ] */
/* Make all components of F of degree at most d */
reduce_map(F, d) := block([n, G, m, res],
    n : length(F),
    m : n,
    
    /* substitute x = t^(d-2) * x in F / t^(d-2) */
    G: subst_mulpow_t(F / t^(d-2), n, d-2),

    /* iterate over the current components of G */
    for i : 1 thru n do (
        /* repeat reducing the degree until G[i] has the right degree */
        res: reduce_degree(G[i], m, d),
        while res[2] # 0 do (
            G[i] : res[1],
            G : endcons(res[2], G),
            m: m + 1,
            res: reduce_degree(G[i], m, d)
        )
    ),

    /* return reduced map */
    G
);
/* [wxMaxima: input   end   ] */


/* [wxMaxima: input   start ] */
/* Make an unipotent map from F of degree deg(F) with n + sum_i max(deg(F_i) - 2, 0) components */
/* Make a unipotent homogeneous map from F of degree deg(F) with n + sum_i max(deg(F_i) - 2, 0) + 1 components */
make_unipotent(F, P, hmg) := block([n, d, G, m, Q, q, i, j],    
    n: length(F),
    /* Test if linear part is the identity map */
    if not ratsimp(subst(t=0, subst_mulpow_t(F / t, n, 1))) = id_x(n) then
        error("Linear part is not the identity map!"),
    
    /* perform unipotent reduction */
    d: apply(max, makelist(deg_xt(F[i], n), i, 1, n)),
    G: reduce_map(F, d),
    m: length(G),    
    
    /* Compute points */
    Q: [],
    for j: 1 thru length(P) do (
        q: P[j]/t^(d-2),
        for i: n+1 thru m do
            q: append(q, subst_x([q], [concat(x,i)-G[i]])[1]),
        q: subst(t=t^(-1/(d-1)),q/t),
        if hmg then q: endcons(1, q),
        Q: endcons(q,Q)
    ),
    
    /* return unipotent map */
    if hmg then
        [subst(t=concat(x,length(G) + 1), endcons(t,G)), Q]
    else
        [subst(t=1, G), Q]
  
);
/* [wxMaxima: input   end   ] */


/* [wxMaxima: input   start ] */
res: make_unipotent(Fcub,P,false)$ G: res[1]; Q: res[2]; 
subst_x(Q, id_x(18) + t^(-1)*(G - id_x(18))); 
/*expand(determinant(jacobian(G,id_x(18))));*/
/* [wxMaxima: input   end   ] */


/* [wxMaxima: input   start ] */
res: make_unipotent(Fcub,P,true)$ G_h: res[1]; Q_h: res[2]; 
subst_x(Q_h, id_x(19) + t^(-1)*(G_h - id_x(19))); 
/*expand(determinant(jacobian(G_h,id_x(19))));*/
/* [wxMaxima: input   end   ] */


/* [wxMaxima: input   start ] */
find_poly_idx(p, L) := block([i, ret],
        ret: false,
        for i:1 thru length(L) do
            if expand(L[i] - p) = 0 then ret: i 
            else if expand(L[i] + p) = 0 then ret: -i,
        ret)$

/* --- 1. HULPFUNCTIE: VOEG UNIEKE MACHT TOE --- */
add_poly(expr, L) := if find_poly_idx(expr, L) = false then (L: endcons(expr, L), L) else L$

/* --- 2. AUTOMATISCHE GENERATOR --- */
generate_druz_powers(G) := block(
    [n_rows, i, poly, terms, j, mon, vars, k, x_val, y_val, z_val, ret],
    
    /* Start met een volledig lege globale lijst */
    ret: [],
    n_rows: length(G),
    
    for i: 1 thru n_rows do (
        /* Bereken poly exact zoals jij aangaf door het lineaire x_i deel af te trekken */
        poly: expand(G[i] - concat(x, i)),
        
        /* Veilig opsplitsen in losse termen, ook als poly maar 1 term is */
        if atom(poly) or op(poly) # "+" then (
            terms: [poly]
        ) else (
            terms: args(poly)
        ),
        
        for j: 1 thru length(terms) do (
            mon: terms[j],
            if mon # 0 then (
                vars: listofvars(mon),
                
                /* Categorie 1: Pure derdemachten (x^3) */
                if length(vars) = 1 then (
                    ret: add_poly(vars[1]^3, ret)
                ),
                
                /* Categorie 2: Kwadratische kruistermen (x^2 * y) */
                if length(vars) = 2 then (
                    if hipow(mon, vars[1]) = 2 then (
                        x_val: vars[1], y_val: vars[2]
                    ) else (
                        x_val: vars[2], y_val: vars[1]
                    ),
                    ret: add_poly(y_val^3, ret),
                    ret: add_poly((x_val + y_val)^3, ret),
                    ret: add_poly((x_val - y_val)^3, ret)
                ),
                
                /* Categorie 3: Pure gemengde termen (x * y * z) */
                if length(vars) = 3 then (
                    x_val: vars[1], y_val: vars[2], z_val: vars[3],
                    vars_y: subst(makelist(concat(x,k)=0,k,1,length(G)),vars),
                    if true then (                        
                        ret: add_poly(x_val^3, ret),
                        ret: add_poly(y_val^3, ret),
                        ret: add_poly(z_val^3, ret),
                        ret: add_poly((x_val + y_val)^3, ret),
                        ret: add_poly((y_val + z_val)^3, ret),
                        ret: add_poly((x_val + z_val)^3, ret),
                        ret: add_poly((x_val + y_val + z_val)^3, ret)
                    ) else (
                        ret: add_poly((x_val + y_val + z_val)^3, ret),
                        ret: add_poly((x_val - y_val - z_val)^3, ret),
                        ret: add_poly((x_val + y_val - z_val)^3, ret),
                        ret: add_poly((x_val - y_val + z_val)^3, ret)
                    )                    
                )
            )
        )
    ),
    print("Aantal automatisch gegenereerde unieke machten: ", length(ret)),
    return(ret)
)$
/* [wxMaxima: input   end   ] */


/* [wxMaxima: input   start ] */
G_druz: expand(G_h)$
G_druz[19]: G_druz[19] + x19^3$
G_druz_y: copy(G_druz)$

y_list: []$

y_subst: makelist(concat(y,i)=y_list[i],i,1,length(y_list))$
/* [wxMaxima: input   end   ] */


/* [wxMaxima: input   start ] */
druz_power_list: generate_druz_powers(G_druz);
druz_y_power_list: generate_druz_powers(G_druz_y);
/* [wxMaxima: input   end   ] */


/* [wxMaxima: input   start ] */
/* De Hoofdscanfunctie */
fill_druz_matrix(G, L) := block([n_rows, n_cols, B, i, poly, terms, j, mon, co, vars, x_val, y_val, z_val, idx, idx2, idx3, idx4],    
    n_rows: length(G),
    n_cols: length(L),
    
    /* Maak een lege nulmatrix van 21 x C */
    B: genmatrix(lambda([r, c], 0), n_rows, n_cols),
    
    for i: 1 thru n_rows do (
        poly: expand(G[i] - concat(x, i)),
        
        if atom(poly) or op(poly) # "+" then (
            terms: [poly]
        ) else (
            terms: args(poly)
        ),
        
        for j: 1 thru length(terms) do (
            mon: terms[j],
            if mon # 0 then (
                co_x: subst(makelist(concat(x,k)=1,k,1,length(G)),mon),
                co: subst(makelist(concat(y,k)=1,k,1,100),co_x),
                vars: listofvars(mon),
                
                /* Categorie 1: Pure derdemachten */
                if length(vars) = 1 then (                    
                    idx: find_poly_idx(vars[1]^3, L),
                    if idx # false then (
                        B[i, abs(idx)]: B[i, abs(idx)] + signum(idx) * co 
                    )
                ),
                
                /* Categorie 2: Kwadratische kruistermen (x^2 * y) */
                if length(vars) = 2 then (                    
                    if hipow(mon, vars[1]) = 2 then (
                        x_val: vars[1], y_val: vars[2]
                    ) else (
                        x_val: vars[2], y_val: vars[1]
                    ),
                    idx: find_poly_idx((x_val + y_val)^3, L),
                    idx2: find_poly_idx((x_val - y_val)^3, L),
                    idx3: find_poly_idx(y_val^3, L),
                    
                    if idx # false then B[i, abs(idx)]: B[i, abs(idx)] + signum(idx) * co / 6,
                    if idx2 # false then B[i, abs(idx2)]: B[i, abs(idx2)] - signum(idx2) * co / 6,
                    if idx3 # false then B[i, abs(idx3)]: B[i, abs(idx3)] - signum(idx3) * co / 3
                ),
                
               /* Categorie 3: Pure gemengde termen (x * y * z) */
                if length(vars) = 3 then (
                    x_val: vars[1], y_val: vars[2], z_val: vars[3],
                    idx: find_poly_idx((x_val + y_val + z_val)^3, L),
                    idx2: find_poly_idx((x_val + y_val)^3, L),
                    idx3: find_poly_idx((y_val + z_val)^3, L),
                    idx4: find_poly_idx((x_val + z_val)^3, L),
                    
                    if idx # false then B[i, abs(idx)]: B[i, abs(idx)] + signum(idx) * co / 6,
                    if idx2 # false then B[i, abs(idx2)]: B[i, abs(idx2)] - signum(idx2) * co / 6,
                    if idx3 # false then B[i, abs(idx3)]: B[i, abs(idx3)] - signum(idx3) * co / 6,
                    if idx4 # false then B[i, abs(idx4)]: B[i, abs(idx4)] - signum(idx4) * co / 6,
                    
                    idx5: find_poly_idx(x_val^3, L), if idx5 # false then B[i, abs(idx5)]: B[i, abs(idx5)] + signum(idx5) * co / 6,
                    idx6: find_poly_idx(y_val^3, L), if idx6 # false then B[i, abs(idx6)]: B[i, abs(idx6)] + signum(idx6) * co / 6,
                    idx7: find_poly_idx(z_val^3, L), if idx7 # false then B[i, abs(idx7)]: B[i, abs(idx7)] + signum(idx7) * co / 6
                )
            )
        )
    ),
    return(B)
)$
/* [wxMaxima: input   end   ] */


/* [wxMaxima: input   start ] */
B: fill_druz_matrix(G_druz, druz_power_list);
rank(B);
B_y: fill_druz_matrix(G_druz_y, druz_y_power_list);
rank(B_y);
/* [wxMaxima: input   end   ] */


/* [wxMaxima: input   start ] */
test_druz(G, L, B) := block([reconstruction, G_cubic, diff_list, i],
    /* 1. Bereken de reconstructie: Matrix maal de kolomvector van machten */
    reconstruction: matrix(subst(y_subst, L)) . transpose(B),
    
    /* 2. Isoleer het pure kubische deel van de oorspronkelijke G_d */
    G_cubic: makelist(expand(G[i] - concat(x, i)), i, 1, 19),
    
    /* 3. Bereken het exacte verschil tussen de reconstructie en het origineel */
    /* We zetten de reconstructievector om naar een gewone lijst voor de vergelijking */
    diff_list: expand(reconstruction[1] - G_cubic),
    
    /* 4. De definitieve check: is het verschil overal exact nul? */
    if diff_list = makelist(0, i, 1, 19) then (
        print("HOERA: De verificatie is 100% geslaagd! M * L is exact gelijk aan G_cubic.")
    ) else (
        print("ATTENTIE: Er zit een algebraïsch verschil in de volgende rijen:"),
        for i:1 thru 19 do (
            if diff_list[i] # 0 then print("Rij ", i, " verschil: ", diff_list[i], " van ", G_cubic[i])
        )
    )
);
/* [wxMaxima: input   end   ] */


/* [wxMaxima: input   start ] */
test_druz(G_druz, druz_power_list, B)$
test_druz(G_druz, druz_y_power_list, B_y)$
/* [wxMaxima: input   end   ] */


/* [wxMaxima: input   start ] */
/* --- 2. AUTOMATISCHE GENERATOR --- */
generate_druz_monomials(G) := block([n_rows, i, poly, terms, j, mon, vars, k, x_val, y_val, z_val, ret],
    
    /* Start met een volledig lege globale lijst */
    ret: [],
    n_rows: length(G),
    
    for i: 1 thru n_rows do (
        /* Bereken poly exact zoals jij aangaf door het lineaire x_i deel af te trekken */
        poly: expand(G[i] - concat(x, i)),
        
        /* Veilig opsplitsen in losse termen, ook als poly maar 1 term is */
        if atom(poly) or op(poly) # "+" then (
            terms: [poly]
        ) else (
            terms: args(poly)
        ),
        
        for j: 1 thru length(terms) do (
            mon: terms[j],
            if mon # 0 then (
                vars: listofvars(mon),
                
                /* Categorie 1: Pure derdemachten (x^3) */
                if length(vars) = 1 then (
                    ret: add_poly(vars[1]^3, ret)
                ),
                
                /* Categorie 2: Kwadratische kruistermen (x^2 * y) */
                if length(vars) >= 2 then (
                    x_val: vars[1], y_val: vars[2],
                    ret: add_poly(x_val^3, ret),
                    ret: add_poly(x_val^2 * y_val, ret),
                    ret: add_poly(x_val * y_val^2, ret),
                    ret: add_poly(y_val^3, ret),
                    
                    /* Categorie 3: Pure gemengde termen (x * y * z) */
                    if length(vars) = 3 then (
                        z_val: vars[3],
                        ret: add_poly(x_val^2 * z_val, ret),
                        ret: add_poly(x_val * z_val^2, ret),
                        ret: add_poly(z_val^3, ret),
                        ret: add_poly(y_val^2 * z_val, ret),
                        ret: add_poly(y_val * z_val^2, ret),
                        ret: add_poly(x_val * y_val * z_val, ret)
                    )                    
                )
            )
        )
    ),
    print("Aantal automatisch gegenereerde unieke monomen: ", length(ret)),
    return(ret)
)$
/* [wxMaxima: input   end   ] */


/* [wxMaxima: input   start ] */
druz_monomial_list: generate_druz_monomials(G_h);
/* [wxMaxima: input   end   ] */


/* [wxMaxima: input   start ] */
divide_by_monomial(poly, mon) := block([q, vars, r],
    q: expand(poly),
    vars: listofvars(mon),
    
    for i: 1 thru length(vars) do
        q: quotient(q, vars[i]^hipow(mon, vars[i])),
    
    r: expand(poly - mon*q),
    [q, r]
);
/* [wxMaxima: input   end   ] */


/* [wxMaxima: input   start ] */
M: genmatrix(lambda([i,j], divide_by_monomial(druz_power_list[i], druz_monomial_list[j])[1]),
            length(druz_power_list), length(druz_monomial_list));
rank(M);
druz_x_power_list: subst(y_subst, druz_y_power_list)$
M_y: genmatrix(lambda([i,j], divide_by_monomial(druz_x_power_list[i], druz_monomial_list[j])[1]),
            length(druz_x_power_list), length(druz_monomial_list));
rank(M_y);
/* [wxMaxima: input   end   ] */





==> anc/section4c.mac <==
/* [wxMaxima: input   start ] */
v: (1+2*x1*x2);
F: [x1 - 3*x1^2*x2 - x1^3*x3, 3*v^2*x1*x3 + (9*v^2-6*v-2)*x2,  v^3*x3 + (6*v^2+2*v)*x2^2, 
    x4 + x1^2*x3 + 3*x1*x2, x5 + x2^3, x6 + x1^2, x7 + x1*x3, x8 + x2^2, 
    x9 + x1*x5, x10 + x1*x8, x11 + x1*x9, x12 + x1*x2 + x1*x10];
P: [[0,1,-8,0,-1,0,0,-1,0,0,0,0], 
    [-1,1,4,-1,-1,-1,4,-1,-1,-1,-1,0]];
/* [wxMaxima: input   end   ] */


/* [wxMaxima: input   start ] */
E: [y1 + y6*y7, y2 + 12*y1*y8 + 12*y4*y10 - 12*y7*y12, 
    y3 + 8*y1*y5 - 12*y4*y8 + 8*y4*y9 + 12*y7*y10 - 8*y7*y11,
    y4,y5,y6,y7,y8,y9,y10,y11,y12];
Fcub: expand(subst(makelist(concat(y,i)=F[i],i,1,12),E));
makelist(subst(makelist(concat(x,i)=P[j][i],i,1,12),Fcub),j,1,2);
expand(determinant(jacobian(Fcub,[x1,x2,x3,x4,x5,x6,x7,x8,x9,x10,x11,x12])));
/* [wxMaxima: input   end   ] */


/* [wxMaxima: input   start ] */
makelist(hipow(subst(makelist(concat(x,i)=t*concat(x,i),i,1,12),Fcub[j]),t),j,1,12);
/* [wxMaxima: input   end   ] */


/* [wxMaxima: input   start ] */
makelist(length(Fcub[j]),j,1,12); sum(length(Fcub[j]),j,1,12);
/* [wxMaxima: input   end   ] */


/* [wxMaxima: input   start ] */
id_x(n) := makelist(concat(x,i), i, 1, n);
subst_mulpow_t(F,n,d) := block(s, s: id_x(n), expand(subst(makelist(s[i]=t^d*s[i],i,1,n),F)));
deg_xt(f,n) := hipow(subst_mulpow_t(f,n,1),t);
hmg_part_xt(f,n,d) :=  ratsimp(t^d*subst_mulpow_t(coeff(subst_mulpow_t(f,n,1),t,d),n,-1));
subst_x(P,F) := makelist(subst(makelist(concat(x,i)=P[j][i],i,1,length(P[j])),F),j,1,length(P));
/* [wxMaxima: input   end   ] */


/* [wxMaxima: input   start ] */
/* reduce the degree of a polynomial f with a new component */
/* the leading homogeneous part of f must be divisible by t ^ (deg(f) - d) */
reduce_degree(f, n, d) := block([degf, g, h],    
    /* degree of f in x1, x2, ..., xn, t */
    degf: deg_xt(f,n),
    
    /* if f has already degree ≤ d, then there is nothing to do */
    if degf <= d then return([f, 0]),

    /* for new component, take leading homogeneous part, */
    /* divide by t^(d-degf) and add new variable */
    h: ratsimp(hmg_part_xt(f, n, degf) / t^(degf - d)) + concat(x, n+1),
    
    /* reduce degree of f with h */
    g: expand(f - h *  t^(degf - d)),

    /* return reduced polynomial and new component */
    [g, h]
  );
/* [wxMaxima: input   end   ] */


/* [wxMaxima: input   start ] */
/* Make all components of F of degree at most d */
reduce_map(F, d) := block([n, G, m, res],
    n : length(F),
    m : n,
    
    /* substitute x = t^(d-2) * x in F / t^(d-2) */
    G: subst_mulpow_t(F / t^(d-2), n, d-2),

    /* iterate over the current components of G */
    for i : 1 thru n do (
        /* repeat reducing the degree until G[i] has the right degree */
        res: reduce_degree(G[i], m, d),
        while res[2] # 0 do (
            G[i] : res[1],
            G : endcons(res[2], G),
            m: m + 1,
            res: reduce_degree(G[i], m, d)
        )
    ),

    /* return reduced map */
    G
);
/* [wxMaxima: input   end   ] */


/* [wxMaxima: input   start ] */
/* Make an unipotent map from F of degree deg(F) with n + sum_i max(deg(F_i) - 2, 0) components */
/* Make a unipotent homogeneous map from F of degree deg(F) with n + sum_i max(deg(F_i) - 2, 0) + 1 components */
make_unipotent(F, P, hmg) := block([n, d, G, m, Q, q, i, j],    
    n: length(F),
    /* Test if linear part is the identity map */
    if not ratsimp(subst(t=0, subst_mulpow_t(F / t, n, 1))) = id_x(n) then
        error("Linear part is not the identity map!"),
    
    /* perform unipotent reduction */
    d: apply(max, makelist(deg_xt(F[i], n), i, 1, n)),
    G: reduce_map(F, d),
    m: length(G),    
    
    /* Compute points */
    Q: [],
    for j: 1 thru length(P) do (
        q: P[j]/t^(d-2),
        for i: n+1 thru m do
            q: append(q, subst_x([q], [concat(x,i)-G[i]])[1]),
        q: subst(t=t^(-1/(d-1)),q/t),
        if hmg then q: endcons(1, q),
        Q: endcons(q,Q)
    ),
    
    /* return unipotent map */
    if hmg then
        [subst(t=concat(x,length(G) + 1), endcons(t,G)), Q]
    else
        [subst(t=1, G), Q]
  
);
/* [wxMaxima: input   end   ] */


/* [wxMaxima: input   start ] */
res: make_unipotent(Fcub,P,false)$ G: res[1]; Q: res[2]; 
subst_x(Q, id_x(17) + t^(-1)*(G - id_x(17)));
/*expand(determinant(jacobian(G,id_x(17))));*/
/* [wxMaxima: input   end   ] */


/* [wxMaxima: input   start ] */
res: make_unipotent(Fcub,P,true)$ G_h: res[1]; Q_h: res[2]; 
subst_x(Q_h, id_x(18) + t^(-1)*(G_h - id_x(18)));
/*expand(determinant(jacobian(G_h,id_x(18))));*/
/* [wxMaxima: input   end   ] */


/* [wxMaxima: input   start ] */
find_poly_idx(p, L) := block([i, ret],
        ret: false,
        for i:1 thru length(L) do
            if expand(L[i] - p) = 0 then ret: i 
            else if expand(L[i] + p) = 0 then ret: -i,
        ret)$

/* --- 1. HULPFUNCTIE: VOEG UNIEKE MACHT TOE --- */
add_poly(expr, L) := if find_poly_idx(expr, L) = false then (L: endcons(expr, L), L) else L$

/* --- 2. AUTOMATISCHE GENERATOR --- */
generate_druz_powers(G) := block(
    [n_rows, i, poly, terms, j, mon, vars, k, x_val, y_val, z_val, ret],
    
    /* Start met een volledig lege globale lijst */
    ret: [],
    n_rows: length(G),
    
    for i: 1 thru n_rows do (
        /* Bereken poly exact zoals jij aangaf door het lineaire x_i deel af te trekken */
        poly: expand(G[i] - concat(x, i)),
        
        /* Veilig opsplitsen in losse termen, ook als poly maar 1 term is */
        if atom(poly) or op(poly) # "+" then (
            terms: [poly]
        ) else (
            terms: args(poly)
        ),
        
        for j: 1 thru length(terms) do (
            mon: terms[j],
            if mon # 0 then (
                vars: listofvars(mon),
                
                /* Categorie 1: Pure derdemachten (x^3) */
                if length(vars) = 1 then (
                    ret: add_poly(vars[1]^3, ret)
                ),
                
                /* Categorie 2: Kwadratische kruistermen (x^2 * y) */
                if length(vars) = 2 then (
                    if hipow(mon, vars[1]) = 2 then (
                        x_val: vars[1], y_val: vars[2]
                    ) else (
                        x_val: vars[2], y_val: vars[1]
                    ),
                    ret: add_poly(y_val^3, ret),
                    ret: add_poly((x_val + y_val)^3, ret),
                    ret: add_poly((x_val - y_val)^3, ret)
                ),
                
                /* Categorie 3: Pure gemengde termen (x * y * z) */
                if length(vars) = 3 then (
                    x_val: vars[1], y_val: vars[2], z_val: vars[3],
                    vars_y: subst(makelist(concat(x,k)=0,k,1,length(G)),vars),
                    if true then (                        
                        ret: add_poly(x_val^3, ret),
                        ret: add_poly(y_val^3, ret),
                        ret: add_poly(z_val^3, ret),
                        ret: add_poly((x_val + y_val)^3, ret),
                        ret: add_poly((y_val + z_val)^3, ret),
                        ret: add_poly((x_val + z_val)^3, ret),
                        ret: add_poly((x_val + y_val + z_val)^3, ret)
                    ) else (
                        ret: add_poly((x_val + y_val + z_val)^3, ret),
                        ret: add_poly((x_val - y_val - z_val)^3, ret),
                        ret: add_poly((x_val + y_val - z_val)^3, ret),
                        ret: add_poly((x_val - y_val + z_val)^3, ret)
                    )                    
                )
            )
        )
    ),
    print("Aantal automatisch gegenereerde unieke machten: ", length(ret)),
    return(ret)
)$
/* [wxMaxima: input   end   ] */


/* [wxMaxima: input   start ] */
G_druz: expand(G_h)$
G_druz[18]: G_druz[18] + x18^3$
G_druz_y: copy(G_druz)$

y_list: [2*x9-3*x8, 3*x10-2*x11, 3*x2-x7, x2+x10, 3*x2+6*x10-4*x11];
length(G_druz_y[3]);
G_druz_y[3]:  4*y1*x4*x18 + expand(G_druz_y[3] - 4*y_list[1]*x4*x18);
length(G_druz_y[3]);
G_druz_y[3]: 4*y2*x7*x18 + expand(G_druz_y[3] - 4*y_list[2]*x7*x18);
length(G_druz_y[3]);
length(G_druz_y[12]);
G_druz_y[12]: y4*x1*x18 + expand(G_druz_y[12] - y_list[4]*x1*x18);
length(G_druz_y[12]);
length(G_druz_y[13]);
G_druz_y[13]: -y3*x1^2 + expand(G_druz_y[13] + y_list[3]*x1^2);
length(G_druz_y[13]);
length(G_druz_y[14]);
G_druz_y[14]: 12*y3*y4*x1 + expand(G_druz_y[14] - 12*y_list[3]*y_list[4]*x1);
length(G_druz_y[14]);
length(G_druz_y[15]);
G_druz_y[15]:  2*y5*x1*x3 + expand(G_druz_y[15] - 2*y_list[5]*x1*x3);
length(G_druz_y[15]);
G_druz_y[15]: 4*y1*y3*x1 + expand(G_druz_y[15] - 4*y_list[1]*y_list[3]*x1);
length(G_druz_y[15]);

length(G_druz_y[2]);
G_druz_y[2]: 12*y4*x4*x18 +  expand(G_druz_y[2] - 12*y_list[4]*x4*x18);
length(G_druz_y[2]);
length(G_druz_y[11]);
G_druz_y[11]: 1/2*y1*x1*x18 + expand(G_druz_y[11] - 1/2*y_list[1]*x1*x18);
length(G_druz_y[11]);

y_subst: makelist(concat(y,i)=y_list[i],i,1,length(y_list))$
/* [wxMaxima: input   end   ] */


/* [wxMaxima: input   start ] */
druz_power_list: generate_druz_powers(G_druz);
druz_y_power_list: generate_druz_powers(G_druz_y);
/* [wxMaxima: input   end   ] */


/* [wxMaxima: input   start ] */
/* De Hoofdscanfunctie */
fill_druz_matrix(G, L) := block([n_rows, n_cols, B, i, poly, terms, j, mon, co, vars, x_val, y_val, z_val, idx, idx2, idx3, idx4],    
    n_rows: length(G),
    n_cols: length(L),
    
    /* Maak een lege nulmatrix van 18 x C */
    B: genmatrix(lambda([r, c], 0), n_rows, n_cols),
    
    for i: 1 thru n_rows do (
        poly: expand(G[i] - concat(x, i)),
        
        if atom(poly) or op(poly) # "+" then (
            terms: [poly]
        ) else (
            terms: args(poly)
        ),
        
        for j: 1 thru length(terms) do (
            mon: terms[j],
            if mon # 0 then (
                co_x: subst(makelist(concat(x,k)=1,k,1,length(G)),mon),
                co: subst(makelist(concat(y,k)=1,k,1,100),co_x),
                vars: listofvars(mon),
                
                /* Categorie 1: Pure derdemachten */
                if length(vars) = 1 then (                    
                    idx: find_poly_idx(vars[1]^3, L),
                    if idx # false then (
                        B[i, abs(idx)]: B[i, abs(idx)] + signum(idx) * co 
                    )
                ),
                
                /* Categorie 2: Kwadratische kruistermen (x^2 * y) */
                if length(vars) = 2 then (                    
                    if hipow(mon, vars[1]) = 2 then (
                        x_val: vars[1], y_val: vars[2]
                    ) else (
                        x_val: vars[2], y_val: vars[1]
                    ),
                    idx: find_poly_idx((x_val + y_val)^3, L),
                    idx2: find_poly_idx((x_val - y_val)^3, L),
                    idx3: find_poly_idx(y_val^3, L),
                    
                    if idx # false then B[i, abs(idx)]: B[i, abs(idx)] + signum(idx) * co / 6,
                    if idx2 # false then B[i, abs(idx2)]: B[i, abs(idx2)] - signum(idx2) * co / 6,
                    if idx3 # false then B[i, abs(idx3)]: B[i, abs(idx3)] - signum(idx3) * co / 3
                ),
                
               /* Categorie 3: Pure gemengde termen (x * y * z) */
                if length(vars) = 3 then (
                    x_val: vars[1], y_val: vars[2], z_val: vars[3],
                    idx: find_poly_idx((x_val + y_val + z_val)^3, L),
                    idx2: find_poly_idx((x_val + y_val)^3, L),
                    idx3: find_poly_idx((y_val + z_val)^3, L),
                    idx4: find_poly_idx((x_val + z_val)^3, L),
                    
                    if idx # false then B[i, abs(idx)]: B[i, abs(idx)] + signum(idx) * co / 6,
                    if idx2 # false then B[i, abs(idx2)]: B[i, abs(idx2)] - signum(idx2) * co / 6,
                    if idx3 # false then B[i, abs(idx3)]: B[i, abs(idx3)] - signum(idx3) * co / 6,
                    if idx4 # false then B[i, abs(idx4)]: B[i, abs(idx4)] - signum(idx4) * co / 6,
                    
                    idx5: find_poly_idx(x_val^3, L), if idx5 # false then B[i, abs(idx5)]: B[i, abs(idx5)] + signum(idx5) * co / 6,
                    idx6: find_poly_idx(y_val^3, L), if idx6 # false then B[i, abs(idx6)]: B[i, abs(idx6)] + signum(idx6) * co / 6,
                    idx7: find_poly_idx(z_val^3, L), if idx7 # false then B[i, abs(idx7)]: B[i, abs(idx7)] + signum(idx7) * co / 6
                )
            )
        )
    ),
    return(B)
)$
/* [wxMaxima: input   end   ] */


/* [wxMaxima: input   start ] */
B: fill_druz_matrix(G_druz, druz_power_list);
rank(B);
B_y: fill_druz_matrix(G_druz_y, druz_y_power_list);
rank(B_y);
/* [wxMaxima: input   end   ] */


/* [wxMaxima: input   start ] */
test_druz(G, L, B) := block([reconstruction, G_cubic, diff_list, i],
    /* 1. Bereken de reconstructie: Matrix maal de kolomvector van machten */
    reconstruction: matrix(subst(y_subst, L)) . transpose(B),
    
    /* 2. Isoleer het pure kubische deel van de oorspronkelijke G_d */
    G_cubic: makelist(expand(G[i] - concat(x, i)), i, 1, 18),
    
    /* 3. Bereken het exacte verschil tussen de reconstructie en het origineel */
    /* We zetten de reconstructievector om naar een gewone lijst voor de vergelijking */
    diff_list: expand(reconstruction[1] - G_cubic),
    
    /* 4. De definitieve check: is het verschil overal exact nul? */
    if diff_list = makelist(0, i, 1, 18) then (
        print("HOERA: De verificatie is 100% geslaagd! M * L is exact gelijk aan G_cubic.")
    ) else (
        print("ATTENTIE: Er zit een algebraïsch verschil in de volgende rijen:"),
        for i:1 thru 18 do (
            if diff_list[i] # 0 then print("Rij ", i, " verschil: ", diff_list[i], " van ", G_cubic[i])
        )
    )
);
/* [wxMaxima: input   end   ] */


/* [wxMaxima: input   start ] */
test_druz(G_druz, druz_power_list, B)$
test_druz(G_druz, druz_y_power_list, B_y)$
/* [wxMaxima: input   end   ] */


/* [wxMaxima: input   start ] */
/* --- 2. AUTOMATISCHE GENERATOR --- */
generate_druz_monomials(G) := block([n_rows, i, poly, terms, j, mon, vars, k, x_val, y_val, z_val, ret],
    
    /* Start met een volledig lege globale lijst */
    ret: [],
    n_rows: length(G),
    
    for i: 1 thru n_rows do (
        /* Bereken poly exact zoals jij aangaf door het lineaire x_i deel af te trekken */
        poly: expand(G[i] - concat(x, i)),
        
        /* Veilig opsplitsen in losse termen, ook als poly maar 1 term is */
        if atom(poly) or op(poly) # "+" then (
            terms: [poly]
        ) else (
            terms: args(poly)
        ),
        
        for j: 1 thru length(terms) do (
            mon: terms[j],
            if mon # 0 then (
                vars: listofvars(mon),
                
                /* Categorie 1: Pure derdemachten (x^3) */
                if length(vars) = 1 then (
                    ret: add_poly(vars[1]^3, ret)
                ),
                
                /* Categorie 2: Kwadratische kruistermen (x^2 * y) */
                if length(vars) >= 2 then (
                    x_val: vars[1], y_val: vars[2],
                    ret: add_poly(x_val^3, ret),
                    ret: add_poly(x_val^2 * y_val, ret),
                    ret: add_poly(x_val * y_val^2, ret),
                    ret: add_poly(y_val^3, ret),
                    
                    /* Categorie 3: Pure gemengde termen (x * y * z) */
                    if length(vars) = 3 then (
                        z_val: vars[3],
                        ret: add_poly(x_val^2 * z_val, ret),
                        ret: add_poly(x_val * z_val^2, ret),
                        ret: add_poly(z_val^3, ret),
                        ret: add_poly(y_val^2 * z_val, ret),
                        ret: add_poly(y_val * z_val^2, ret),
                        ret: add_poly(x_val * y_val * z_val, ret)
                    )                    
                )
            )
        )
    ),
    print("Aantal automatisch gegenereerde unieke monomen: ", length(ret)),
    return(ret)
)$
/* [wxMaxima: input   end   ] */


/* [wxMaxima: input   start ] */
_G_h: G_h+ endcons(x2*x4*x18,makelist(0,17))$
druz_monomial_list: generate_druz_monomials(_G_h);
/* [wxMaxima: input   end   ] */


/* [wxMaxima: input   start ] */
divide_by_monomial(poly, mon) := block([q, vars, r],
    q: expand(poly),
    vars: listofvars(mon),
    
    for i: 1 thru length(vars) do
        q: quotient(q, vars[i]^hipow(mon, vars[i])),
    
    r: expand(poly - mon*q),
    [q, r]
);
/* [wxMaxima: input   end   ] */


/* [wxMaxima: input   start ] */
M: genmatrix(lambda([i,j], divide_by_monomial(druz_power_list[i], druz_monomial_list[j])[1]),
            length(druz_power_list), length(druz_monomial_list));
rank(M);
druz_x_power_list: subst(y_subst, druz_y_power_list)$
M_y: genmatrix(lambda([i,j], divide_by_monomial(druz_x_power_list[i], druz_monomial_list[j])[1]),
            length(druz_x_power_list), length(druz_monomial_list));
rank(M_y);
/* [wxMaxima: input   end   ] */





==> anc/section4d.mac <==
/* [wxMaxima: input   start ] */
v: (1+2*x1*x2);
F: [x1 - 3*x1^2*x2 - x1^3*x3, 3*v^2*x1*x3 + (9*v^2-6*v-2)*x2,  v^3*x3 + (6*v^2+2*v)*x2^2, 
    x4 + x1^2*x3 + 3*x1*x2, x5 + x2^3, x6 + x1^2, x7 + x1*x3, x8 + x2^2, 
    x9 + x1*x5, x10 + x1*x8, x11 + 2/_2*x1*x9, x12 + x1*x2 + x1*x10];
P: [[0,1,-8,0,-1,0,0,-1,0,0,0,0], 
    [-1,1,4,-1,-1,-1,4,-1,-1,-1,-2/_2,0]];
/* [wxMaxima: input   end   ] */


/* [wxMaxima: input   start ] */
E: [y1 + y6*y7, y2 + 12*y1*y8 + 12*y4*y10 - 12*y7*y12, 
    y3 + 8*y1*y5 - 12*y4*y8 + 8*y4*y9 + 12*y7*y10 - 4*_2*y7*y11,
    y4,y5,y6,y7,y8,y9,y10,y11,y12];
Fcub: expand(subst(makelist(concat(y,i)=F[i],i,1,12),E));
makelist(subst(makelist(concat(x,i)=P[j][i],i,1,12),Fcub),j,1,2);
expand(determinant(jacobian(Fcub,[x1,x2,x3,x4,x5,x6,x7,x8,x9,x10,x11,x12])));
/* [wxMaxima: input   end   ] */


/* [wxMaxima: input   start ] */
makelist(hipow(subst(makelist(concat(x,i)=t*concat(x,i),i,1,12),Fcub[j]),t),j,1,12);
/* [wxMaxima: input   end   ] */


/* [wxMaxima: input   start ] */
makelist(length(Fcub[j]),j,1,12); sum(length(Fcub[j]),j,1,12);
/* [wxMaxima: input   end   ] */


/* [wxMaxima: input   start ] */
id_x(n) := makelist(concat(x,i), i, 1, n);
subst_mulpow_t(F,n,d) := block(s, s: id_x(n), expand(subst(makelist(s[i]=t^d*s[i],i,1,n),F)));
deg_xt(f,n) := hipow(subst_mulpow_t(f,n,1),t);
hmg_part_xt(f,n,d) :=  ratsimp(t^d*subst_mulpow_t(coeff(subst_mulpow_t(f,n,1),t,d),n,-1));
subst_x(P,F) := makelist(subst(makelist(concat(x,i)=P[j][i],i,1,length(P[j])),F),j,1,length(P));
/* [wxMaxima: input   end   ] */


/* [wxMaxima: input   start ] */
/* reduce the degree of a polynomial f with a new component */
/* the leading homogeneous part of f must be divisible by t ^ (deg(f) - d) */
reduce_degree(f, n, d) := block([degf, g, h],    
    /* degree of f in x1, x2, ..., xn, t */
    degf: deg_xt(f,n),
    
    /* if f has already degree ≤ d, then there is nothing to do */
    if degf <= d then return([f, 0]),

    /* for new component, take leading homogeneous part, */
    /* divide by t^(d-degf) and add new variable */
    h: ratsimp(hmg_part_xt(f, n, degf) / t^(degf - d)) + concat(x, n+1),
    
    /* reduce degree of f with h */
    g: expand(f - h *  t^(degf - d)),

    /* return reduced polynomial and new component */
    [g, h]
  );
/* [wxMaxima: input   end   ] */


/* [wxMaxima: input   start ] */
/* Make all components of F of degree at most d */
reduce_map(F, d) := block([n, G, m, res],
    n : length(F),
    m : n,
    
    /* substitute x = t^(d-2) * x in F / t^(d-2) */
    G: subst_mulpow_t(F / t^(d-2), n, d-2),

    /* iterate over the current components of G */
    for i : 1 thru n do (
        /* repeat reducing the degree until G[i] has the right degree */
        res: reduce_degree(G[i], m, d),
        while res[2] # 0 do (
            G[i] : res[1],
            G : endcons(res[2], G),
            m: m + 1,
            res: reduce_degree(G[i], m, d)
        )
    ),

    /* return reduced map */
    G
);
/* [wxMaxima: input   end   ] */


/* [wxMaxima: input   start ] */
/* Make an unipotent map from F of degree deg(F) with n + sum_i max(deg(F_i) - 2, 0) components */
/* Make a unipotent homogeneous map from F of degree deg(F) with n + sum_i max(deg(F_i) - 2, 0) + 1 components */
make_unipotent(F, P, hmg) := block([n, d, G, m, Q, q, i, j],    
    n: length(F),
    /* Test if linear part is the identity map */
    if not ratsimp(subst(t=0, subst_mulpow_t(F / t, n, 1))) = id_x(n) then
        error("Linear part is not the identity map!"),
    
    /* perform unipotent reduction */
    d: apply(max, makelist(deg_xt(F[i], n), i, 1, n)),
    G: reduce_map(F, d),
    m: length(G),    
    
    /* Compute points */
    Q: [],
    for j: 1 thru length(P) do (
        q: P[j]/t^(d-2),
        for i: n+1 thru m do
            q: append(q, subst_x([q], [concat(x,i)-G[i]])[1]),
        q: subst(t=t^(-1/(d-1)),q/t),
        if hmg then q: endcons(1, q),
        Q: endcons(q,Q)
    ),
    
    /* return unipotent map */
    if hmg then
        [subst(t=concat(x,length(G) + 1), endcons(t,G)), Q]
    else
        [subst(t=1, G), Q]
  
);
/* [wxMaxima: input   end   ] */


/* [wxMaxima: input   start ] */
res: make_unipotent(Fcub,P,false)$ G: res[1]; Q: res[2]; 
subst_x(Q, id_x(17) + t^(-1)*(G - id_x(17)));
/*expand(determinant(jacobian(G,id_x(17))));*/
/* [wxMaxima: input   end   ] */


/* [wxMaxima: input   start ] */
res: make_unipotent(Fcub,P,true)$ G_h: res[1]; Q_h: res[2]; 
subst_x(Q_h, id_x(18) + t^(-1)*(G_h - id_x(18)));
/*expand(determinant(jacobian(G_h,id_x(18))));*/
/* [wxMaxima: input   end   ] */


/* [wxMaxima: input   start ] */
find_poly_idx(p, L) := block([i, ret],
        ret: false,
        for i:1 thru length(L) do
            if expand(L[i] - p) = 0 then ret: i 
            else if expand(L[i] + p) = 0 then ret: -i,
        ret)$

/* --- 1. HULPFUNCTIE: VOEG UNIEKE MACHT TOE --- */
add_poly(expr, L) := if find_poly_idx(expr, L) = false then (L: endcons(expr, L), L) else L$

/* --- 2. AUTOMATISCHE GENERATOR --- */
generate_druz_powers(G) := block(
    [n_rows, i, poly, terms, j, mon, vars, k, x_val, y_val, z_val, ret],
    
    /* Start met een volledig lege globale lijst */
    ret: [],
    n_rows: length(G),
    
    for i: 1 thru n_rows do (
        /* Bereken poly exact zoals jij aangaf door het lineaire x_i deel af te trekken */
        poly: expand(G[i] - concat(x, i)),
        
        /* Veilig opsplitsen in losse termen, ook als poly maar 1 term is */
        if atom(poly) or op(poly) # "+" then (
            terms: [poly]
        ) else (
            terms: args(poly)
        ),
        
        for j: 1 thru length(terms) do (
            mon: terms[j],
            if mon # 0 then (
                vars: listofvars(mon),
                
                /* Categorie 1: Pure derdemachten (x^3) */
                if length(vars) = 1 then (
                    ret: add_poly(vars[1]^3, ret)
                ),
                
                /* Categorie 2: Kwadratische kruistermen (x^2 * y) */
                if length(vars) = 2 then (
                    if hipow(mon, vars[1]) = 2 then (
                        x_val: vars[1], y_val: vars[2]
                    ) else (
                        x_val: vars[2], y_val: vars[1]
                    ),
                    ret: add_poly(y_val^3, ret),
                    ret: add_poly((x_val + y_val)^3, ret),
                    ret: add_poly((x_val - y_val)^3, ret)
                ),
                
                /* Categorie 3: Pure gemengde termen (x * y * z) */
                if length(vars) = 3 then (
                    x_val: vars[1], y_val: vars[2], z_val: vars[3],
                    vars_y: subst(makelist(concat(x,k)=0,k,1,length(G)),vars),
                    if true then (                        
                        ret: add_poly(x_val^3, ret),
                        ret: add_poly(y_val^3, ret),
                        ret: add_poly(z_val^3, ret),
                        ret: add_poly((x_val + y_val)^3, ret),
                        ret: add_poly((y_val + z_val)^3, ret),
                        ret: add_poly((x_val + z_val)^3, ret),
                        ret: add_poly((x_val + y_val + z_val)^3, ret)
                    ) else (
                        ret: add_poly((x_val + y_val + z_val)^3, ret),
                        ret: add_poly((x_val - y_val - z_val)^3, ret),
                        ret: add_poly((x_val + y_val - z_val)^3, ret),
                        ret: add_poly((x_val - y_val + z_val)^3, ret)
                    )                    
                )
            )
        )
    ),
    print("Aantal automatisch gegenereerde unieke machten: ", length(ret)),
    return(ret)
)$
/* [wxMaxima: input   end   ] */


/* [wxMaxima: input   start ] */
G_druz_y: expand(G_h)$
G_druz_x: id_x(18) + 6 * (G_druz_y - id_x(18))$
G_druz_x[18]: G_druz_x[18] + x18^3$

G_druz: subst(_2 = 2, G_druz_x);
G_druz_x: subst(_2 = 1, G_druz_x);
G_druz_y: subst(_2 = 1, G_druz_y);

y_list: [2*x9-3*x8, 3*x10-x11, 3*x2-x7, x2+x10, 3*x2+6*x10-2*x11];
length(G_druz_y[3]);
G_druz_y[3]:  4*y1*x4*x18 + expand(G_druz_y[3] - 4*y_list[1]*x4*x18);
length(G_druz_y[3]);
G_druz_y[3]: 4*y2*x7*x18 + expand(G_druz_y[3] - 4*y_list[2]*x7*x18);
length(G_druz_y[3]);
length(G_druz_y[12]);
G_druz_y[12]: y4*x1*x18 + expand(G_druz_y[12] - y_list[4]*x1*x18);
length(G_druz_y[12]);
length(G_druz_y[13]);
G_druz_y[13]: -y3*x1^2 + expand(G_druz_y[13] + y_list[3]*x1^2);
length(G_druz_y[13]);
length(G_druz_y[14]);
G_druz_y[14]: 12*y3*y4*x1 + expand(G_druz_y[14] - 12*y_list[3]*y_list[4]*x1);
length(G_druz_y[14]);
length(G_druz_y[15]);
G_druz_y[15]:  2*y5*x1*x3 + expand(G_druz_y[15] - 2*y_list[5]*x1*x3);
length(G_druz_y[15]);
G_druz_y[15]: 4*y1*y3*x1 + expand(G_druz_y[15] - 4*y_list[1]*y_list[3]*x1);
length(G_druz_y[15]);

length(G_druz_y[2]);
G_druz_y[2]: 12*y4*x4*x18 +  expand(G_druz_y[2] - 12*y_list[4]*x4*x18);
length(G_druz_y[2]);
length(G_druz_y[11]);
G_druz_y[11]: y1*x1*x18 + expand(G_druz_y[11] - y_list[1]*x1*x18);
length(G_druz_y[11]);

G_druz_y: id_x(18) + 6 * (G_druz_y - id_x(18));
G_druz_y[18]: G_druz_y[18] + x18^3$

y_subst: makelist(concat(y,i)=y_list[i],i,1,length(y_list))$
/* [wxMaxima: input   end   ] */


/* [wxMaxima: input   start ] */
druz_power_list: generate_druz_powers(G_druz);
druz_y_power_list: generate_druz_powers(G_druz_y);
/* [wxMaxima: input   end   ] */


/* [wxMaxima: input   start ] */
/* De Hoofdscanfunctie */
fill_druz_matrix(G, L) := block([n_rows, n_cols, B, i, poly, terms, j, mon, co, vars, x_val, y_val, z_val, idx, idx2, idx3, idx4],    
    n_rows: length(G),
    n_cols: length(L),
    
    /* Maak een lege nulmatrix van 18 x C */
    B: genmatrix(lambda([r, c], 0), n_rows, n_cols),
    
    for i: 1 thru n_rows do (
        poly: expand(G[i] - concat(x, i)),
        
        if atom(poly) or op(poly) # "+" then (
            terms: [poly]
        ) else (
            terms: args(poly)
        ),
        
        for j: 1 thru length(terms) do (
            mon: terms[j],
            if mon # 0 then (
                co_x: subst(makelist(concat(x,k)=1,k,1,length(G)),mon),
                co: subst(makelist(concat(y,k)=1,k,1,100),co_x),
                vars: listofvars(mon),
                
                /* Categorie 1: Pure derdemachten */
                if length(vars) = 1 then (                    
                    idx: find_poly_idx(vars[1]^3, L),
                    if idx # false then (
                        B[i, abs(idx)]: B[i, abs(idx)] + signum(idx) * co 
                    )
                ),
                
                /* Categorie 2: Kwadratische kruistermen (x^2 * y) */
                if length(vars) = 2 then (                    
                    if hipow(mon, vars[1]) = 2 then (
                        x_val: vars[1], y_val: vars[2]
                    ) else (
                        x_val: vars[2], y_val: vars[1]
                    ),
                    idx: find_poly_idx((x_val + y_val)^3, L),
                    idx2: find_poly_idx((x_val - y_val)^3, L),
                    idx3: find_poly_idx(y_val^3, L),
                    
                    if idx # false then B[i, abs(idx)]: B[i, abs(idx)] + signum(idx) * co / 6,
                    if idx2 # false then B[i, abs(idx2)]: B[i, abs(idx2)] - signum(idx2) * co / 6,
                    if idx3 # false then B[i, abs(idx3)]: B[i, abs(idx3)] - signum(idx3) * co / 3
                ),
                
               /* Categorie 3: Pure gemengde termen (x * y * z) */
                if length(vars) = 3 then (
                    x_val: vars[1], y_val: vars[2], z_val: vars[3],
                    idx: find_poly_idx((x_val + y_val + z_val)^3, L),
                    idx2: find_poly_idx((x_val + y_val)^3, L),
                    idx3: find_poly_idx((y_val + z_val)^3, L),
                    idx4: find_poly_idx((x_val + z_val)^3, L),
                    
                    if idx # false then B[i, abs(idx)]: B[i, abs(idx)] + signum(idx) * co / 6,
                    if idx2 # false then B[i, abs(idx2)]: B[i, abs(idx2)] - signum(idx2) * co / 6,
                    if idx3 # false then B[i, abs(idx3)]: B[i, abs(idx3)] - signum(idx3) * co / 6,
                    if idx4 # false then B[i, abs(idx4)]: B[i, abs(idx4)] - signum(idx4) * co / 6,
                    
                    idx5: find_poly_idx(x_val^3, L), if idx5 # false then B[i, abs(idx5)]: B[i, abs(idx5)] + signum(idx5) * co / 6,
                    idx6: find_poly_idx(y_val^3, L), if idx6 # false then B[i, abs(idx6)]: B[i, abs(idx6)] + signum(idx6) * co / 6,
                    idx7: find_poly_idx(z_val^3, L), if idx7 # false then B[i, abs(idx7)]: B[i, abs(idx7)] + signum(idx7) * co / 6
                )
            )
        )
    ),
    return(B)
)$
/* [wxMaxima: input   end   ] */


/* [wxMaxima: input   start ] */
B: fill_druz_matrix(G_druz, druz_power_list);
rank(B);
B_y: fill_druz_matrix(G_druz_y, druz_y_power_list);
rank(B_y);
/* [wxMaxima: input   end   ] */


/* [wxMaxima: input   start ] */
test_druz(G, L, B) := block([reconstruction, G_cubic, diff_list, i],
    /* 1. Bereken de reconstructie: Matrix maal de kolomvector van machten */
    reconstruction: matrix(subst(y_subst, L)) . transpose(B),
    
    /* 2. Isoleer het pure kubische deel van de oorspronkelijke G_d */
    G_cubic: makelist(expand(G[i] - concat(x, i)), i, 1, 18),
    
    /* 3. Bereken het exacte verschil tussen de reconstructie en het origineel */
    /* We zetten de reconstructievector om naar een gewone lijst voor de vergelijking */
    diff_list: expand(reconstruction[1] - G_cubic),
    
    /* 4. De definitieve check: is het verschil overal exact nul? */
    if diff_list = makelist(0, i, 1, 18) then (
        print("HOERA: De verificatie is 100% geslaagd! M * L is exact gelijk aan G_cubic.")
    ) else (
        print("ATTENTIE: Er zit een algebraïsch verschil in de volgende rijen:"),
        for i:1 thru 18 do (
            if diff_list[i] # 0 then print("Rij ", i, " verschil: ", diff_list[i], " van ", G_cubic[i])
        )
    )
);
/* [wxMaxima: input   end   ] */


/* [wxMaxima: input   start ] */
test_druz(G_druz, druz_power_list, B)$
test_druz(G_druz_x, druz_y_power_list, B_y)$
/* [wxMaxima: input   end   ] */


/* [wxMaxima: input   start ] */
/* --- 2. AUTOMATISCHE GENERATOR --- */
generate_druz_monomials(G) := block([n_rows, i, poly, terms, j, mon, vars, k, x_val, y_val, z_val, ret],
    
    /* Start met een volledig lege globale lijst */
    ret: [],
    n_rows: length(G),
    
    for i: 1 thru n_rows do (
        /* Bereken poly exact zoals jij aangaf door het lineaire x_i deel af te trekken */
        poly: expand(G[i] - concat(x, i)),
        
        /* Veilig opsplitsen in losse termen, ook als poly maar 1 term is */
        if atom(poly) or op(poly) # "+" then (
            terms: [poly]
        ) else (
            terms: args(poly)
        ),
        
        for j: 1 thru length(terms) do (
            mon: terms[j],
            if mon # 0 then (
                vars: listofvars(mon),
                
                /* Categorie 1: Pure derdemachten (x^3) */
                if length(vars) = 1 then (
                    ret: add_poly(vars[1]^3, ret)
                ),
                
                /* Categorie 2: Kwadratische kruistermen (x^2 * y) */
                if length(vars) >= 2 then (
                    x_val: vars[1], y_val: vars[2],
                    ret: add_poly(x_val^3, ret),
                    ret: add_poly(x_val^2 * y_val, ret),
                    ret: add_poly(x_val * y_val^2, ret),
                    ret: add_poly(y_val^3, ret),
                    
                    /* Categorie 3: Pure gemengde termen (x * y * z) */
                    if length(vars) = 3 then (
                        z_val: vars[3],
                        ret: add_poly(x_val^2 * z_val, ret),
                        ret: add_poly(x_val * z_val^2, ret),
                        ret: add_poly(z_val^3, ret),
                        ret: add_poly(y_val^2 * z_val, ret),
                        ret: add_poly(y_val * z_val^2, ret),
                        ret: add_poly(x_val * y_val * z_val, ret)
                    )                    
                )
            )
        )
    ),
    print("Aantal automatisch gegenereerde unieke monomen: ", length(ret)),
    return(ret)
)$
/* [wxMaxima: input   end   ] */


/* [wxMaxima: input   start ] */
_G_h: subst(_2 = 2,G_h) + endcons(x2*x4*x18,makelist(0,17));
druz_monomial_list: generate_druz_monomials(_G_h);
/* [wxMaxima: input   end   ] */


/* [wxMaxima: input   start ] */
divide_by_monomial(poly, mon) := block([q, vars, r],
    q: expand(poly),
    vars: listofvars(mon),
    
    for i: 1 thru length(vars) do
        q: quotient(q, vars[i]^hipow(mon, vars[i])),
    
    r: expand(poly - mon*q),
    [q, r]
);
/* [wxMaxima: input   end   ] */


/* [wxMaxima: input   start ] */
M: genmatrix(lambda([i,j], divide_by_monomial(druz_power_list[i], druz_monomial_list[j])[1]),
            length(druz_power_list), length(druz_monomial_list));
rank(M);
druz_x_power_list: subst(y_subst, druz_y_power_list)$
M_y: genmatrix(lambda([i,j], divide_by_monomial(druz_x_power_list[i], druz_monomial_list[j])[1]),
            length(druz_x_power_list), length(druz_monomial_list));
rank(M_y);
/* [wxMaxima: input   end   ] */




